When AI Generates Covariates: Causal Typing and Estimand Drift in Sequential Experiments

AI-generated covariates from notes, conversations, images, and wearable streams can change the causal question when their roles are left unspecified. A generated feature may represent a treatment version, pre-action state, history, design variable, mediator, outcome proxy, observation process, or intercurrent event; these roles are not interchangeable. We formulate a causal type discipline for sequential experiments: a versioned representation map, a causal role classifier, a claim-status filter, and an estimand lock. The lock fixes a standardized proximal effect before generated covariates enter the analysis. Under audit correctness and standard identification assumptions, admissible role assignments preserve this estimand. We apply the established conditional-covariance characterization of compression bias to substitution of generated representations for design-relevant states. A standardized decomposition separates compression, conditional-law, and standardization drift. Further results cover mediator adjustment, post-action leakage, marker-intervention conflation, outcome-guided discovery, and state-measurement error. Cluster-level orthogonal estimators distinguish empirical and superpopulation targets under repeated sessions and missing outcomes. Simulations show that refinement helps when it retains design-relevant information, whereas design erasure, leakage, and same-data marker selection can produce bias or undercoverage. The framework places causal semantics and claim status before confirmatory inference with generated representations.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this reproducibility package, please cite the accompanying manuscript."
title: "Simulation reproducibility package for: When AI Generates Covariates: Causal Typing and Estimand Drift in Sequential Experiments"
type: software
version: "2.2.3"
date-released: "2026-09-07"
authors:
  - family-names: "Fujita"
    given-names: "Takes"
    affiliation: "VRI"
  - family-names: "Hattori"
    given-names: "Nobutaka"
    affiliation: "Department of Neurology, Juntendo University School of Medicine"
keywords:
  - causal inference
  - generated covariates
  - estimand drift
  - simulation
  - reproducibility
abstract: "Reproducibility package containing artificial data-generating mechanisms, replicate-level results, summary tables with Monte Carlo standard errors, verification scripts, and file hashes for the controlled failure-mode simulations in When AI Generates Covariates."


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Takes Fujita and Nobutaka Hattori

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Source and reproducibility package

When AI Generates Covariates: Causal Typing and Estimand Drift in Sequential Experiments

Takes Fujita — VRI
Nobutaka Hattori — Department of Neurology, Juntendo University School of Medicine

## Compile the manuscript

From the directory containing manuscript_final.tex, run:

    pdflatex -interaction=nonstopmode -halt-on-error manuscript_final.tex
    pdflatex -interaction=nonstopmode -halt-on-error manuscript_final.tex

The bibliography is embedded; BibTeX is not required. The manuscript uses
standard TeX Live packages and no external figures. The anc/ directory holds
the simulation code, data, dependencies, citation information, and file manifest.

## Reproduce the simulations

All simulations are artificial; no real patient data are included.
From anc/, install the dependencies and check the bundled results:

    python3 -m pip install -r requirements.txt
    python3 verify_results.py

The check recomputes the summary tables from the three replicate-level CSVs
using relative and absolute tolerances of 1e-12, and verifies the file hashes.
Tables in the manuscript report selected columns to three decimals.

For a 20-replication smoke run:

    python3 verify_full_rerun.py

For the full 1000-replication run with master seed 20260609:

    python3 verify_full_rerun.py --full

The full run compares the six output CSVs with their recorded SHA-256 hashes.
Use the numerical-library versions in requirements.txt for byte comparisons.
The generating script is run_generated_covariate_simulations.py.

## Package information

CITATION.cff records authorship and citation information. LICENSE contains the
license terms. manifest.json records simulation settings, numerical-library
versions, and file hashes; paths are relative to anc/.


==> anc/manifest.json <==
{
  "run_label": "generated_covariate_simulations",
  "master_seed": 20260609,
  "n_replications": 1000,
  "python_version": "3.13.5",
  "numpy_version": "2.3.5",
  "pandas_version": "2.2.3",
  "note": "Artificial simulations; no real patient data. Paths are relative to anc/.",
  "outputs": [
    {
      "file": "CITATION.cff",
      "sha256": "71112cd16dea6323c3e15180a3d30282cdcb40a6c4b682f4b041892453405c6f",
      "bytes": 918
    },
    {
      "file": "LICENSE",
      "sha256": "0aa872197b2e20fbc899e2c41a4a0af0fbd55625551fcd740f6a45c41c5289df",
      "bytes": 1090
    },
    {
      "file": "README.md",
      "sha256": "41b66a185404d2d84570c5385634a007a96cd140dab4b64c637ce5b8f9c877e0",
      "bytes": 1795
    },
    {
      "file": "requirements.txt",
      "sha256": "6979eeaed30ec7f45ff725f33240136e49c396fdf8a5ef12964fb2960c8a5d1e",
      "bytes": 27
    },
    {
      "file": "results/table4_replicates.csv",
      "sha256": "2194d788634262b93b13caa0ea273483e8f30d314bfab3ec7a8e9c92bb98ffd0",
      "bytes": 1614351
    },
    {
      "file": "results/table4_summary.csv",
      "sha256": "a76d150cb707d467ca09240b06d634d93e8b81a8d34435fd2b13ab1ee33c4727",
      "bytes": 2863
    },
    {
      "file": "results/table5_replicates.csv",
      "sha256": "1286fe418f1e5760124f8bb52a93877eecc8e8d0b4e94dbc21d3b3431ca39ed7",
      "bytes": 1313136
    },
    {
      "file": "results/table5_summary.csv",
      "sha256": "5c0ea7c6398c132202f6733a44daeb1a954c01add7ea8a3ead6914bc90530e4f",
      "bytes": 2335
    },
    {
      "file": "results/table6_replicates.csv",
      "sha256": "59ffa10a719ab59b8c3a315f0e7dc83a6df73dcc5ab438a3eb97909be39cf94b",
      "bytes": 227492
    },
    {
      "file": "results/table6_summary.csv",
      "sha256": "8838b10b7346e1656dba2f578f7ad0c585e9131dc2941a46222b83de604d629d",
      "bytes": 447
    },
    {
      "file": "run_generated_covariate_simulations.py",
      "sha256": "da34a0d1f037d8d0a90461882cdbbeede382538595201863b8d9919a9b7f342c",
      "bytes": 17463
    },
    {
      "file": "run_remaining_parallel.py",
      "sha256": "037a48774eae483d68bcb3b8ce0aac7b4b55cf32212935e1f43655835f76a0c1",
      "bytes": 2386
    },
    {
      "file": "verify_full_rerun.py",
      "sha256": "560a0fa4da637ede6e8e16a02fc0b3b2fbfe459bc7930c251c9abead5f132608",
      "bytes": 2658
    },
    {
      "file": "verify_results.py",
      "sha256": "80379bf86571f61f106208ba847179a3d25c95473bc89daabb33370880e6a6d0",
      "bytes": 4219
    },
    {
      "file": "../manuscript_final.tex",
      "sha256": "e28b9253b24cc8e562fbdb1b77ef7c651b225602b088913982dad8008e8daa9b",
      "bytes": 99600
    }
  ],
  "tables": {
    "table4": {
      "replicate_rows": 15000,
      "summary_rows": 15
    },
    "table5": {
      "replicate_rows": 12000,
      "summary_rows": 12
    },
    "table6": {
      "replicate_rows": 2000,
      "summary_rows": 2
    }
  },
  "package_version": "2.2.3"
}


==> anc/requirements.txt <==
numpy==2.3.5
pandas==2.2.3


==> anc/results/table4_summary.csv <==
scenario,method,true,estimate,bias,bias_mcse,rmse,mean_se,coverage,coverage_mcse,n_rep
Complete,Admissible refinement,1.068222858710582,1.0571686082436327,-0.011054250466949342,0.002882904559125116,0.09178792955347345,0.0905315397701376,0.947,0.007084560677981384,1000
Complete,Coarse locked state,1.068222858710582,1.0545819754060384,-0.013640883304543543,0.0029694416595132922,0.09484112970020957,0.09464524013150243,0.948,0.007021111023192843,1000
Complete,Design erasure,1.068222858710582,1.2089247953300517,0.14070193661946997,0.0029361503991569104,0.16855086222197785,0.09205834040731131,0.655,0.015032464867745409,1000
Complete,Mediator-as-state,1.068222858710582,0.6665343786089915,-0.40168848010159036,0.00295513284736903,0.41240479189963286,0.09540715934426715,0.009,0.002986469487538756,1000
Complete,Oracle state,1.068222858710582,1.0638105215724991,-0.004412337138082668,0.0028207560649916095,0.0892646449185167,0.0886497220431527,0.946,0.0071473071852271785,1000
Complete,Post-action leakage,1.068222858710582,0.8416246821436826,-0.2265981765668993,0.0030714977444575168,0.24651855491880745,0.09802086589140335,0.358,0.01516034300403523,1000
Complete,Untyped naive contrast,1.068222858710582,1.8524890874093498,0.784266228698768,0.0048693642190650145,0.7992249462244038,0.15404391519642208,0.001,0.0009994998749374609,1000
Observed-state MAR,Admissible refinement,1.0687290022718308,1.0626564832418917,-0.006072519029938969,0.003235786671892046,0.10245350437138388,0.10388914464187302,0.952,0.006759881655768837,1000
Observed-state MAR,Coarse locked state,1.0687290022718308,1.0636456238814858,-0.005083378390344744,0.0033381797047627674,0.10563210228622817,0.10839253867553106,0.96,0.00619677335393187,1000
Observed-state MAR,Design erasure,1.0687290022718308,1.213519425974313,0.14479042370248238,0.0032368457414162404,0.17728778857923377,0.10560403703795597,0.727,0.014087973594523805,1000
Observed-state MAR,IPCW admissible refinement,1.0687290022718308,1.0596630277833943,-0.009065974488436488,0.0032468294127640895,0.10302209096974974,0.10417545630548898,0.956,0.006485676526007139,1000
Observed-state MAR,Mediator-as-state,1.0687290022718308,0.6978671555851318,-0.37086184668669897,0.0032708214042309375,0.3850014074176684,0.11005996618392223,0.07,0.008068457101577725,1000
Observed-state MAR,Oracle state,1.0687290022718308,1.0664464106894516,-0.0022825915823788926,0.0031493439894815065,0.09956736122269765,0.10165374133462968,0.956,0.006485676526007139,1000
Observed-state MAR,Post-action leakage,1.0687290022718308,0.8638167757704696,-0.2049122265013611,0.003395900021834143,0.23132147628588215,0.11222075427861868,0.552,0.015725647840391186,1000
Observed-state MAR,Untyped naive contrast,1.0687290022718308,1.8593230029729322,0.7905940007011015,0.005410225225511848,0.8088758498053625,0.17568632042810944,0.004,0.001995995991979944,1000


==> anc/results/table5_summary.csv <==
variant,method,true,estimate,bias,bias_mcse,rmse,mean_se,coverage,coverage_mcse,n_rep
Baseline,Admissible refinement,1.067995103603755,1.0596436669735976,-0.008351436630157302,0.002982764321494918,0.09464529892378695,0.09043760033076514,0.939,0.007568289106528638,1000
Baseline,Design erasure,1.067995103603755,1.210001430971569,0.1420063273678141,0.0030604363033313537,0.1718217131473101,0.09201945406535594,0.668,0.014892145580808697,1000
Baseline,Oracle state,1.067995103603755,1.0656390962622262,-0.0023560073415285435,0.0029551764485288546,0.09343385652262788,0.08856284658504222,0.932,0.00796090447122687,1000
Nonclassical representation,Admissible refinement,1.0677668647603373,1.0665270595736736,-0.0012398051866635558,0.0028810117067567275,0.09106846513978217,0.09071938075340145,0.952,0.006759881655768837,1000
Nonclassical representation,Design erasure,1.0677668647603373,1.1126907345923824,0.04492386983204517,0.0028561594919265863,0.1008347334848739,0.09003987406917394,0.921,0.008529888627643386,1000
Nonclassical representation,Oracle state,1.0677668647603373,1.0626913486618257,-0.005075516098511335,0.0028148336185009233,0.08911299498507166,0.08822376040151805,0.957,0.006414904519944161,1000
Outcome compression,Admissible refinement,1.0617812451813733,1.0563143389048373,-0.005466906276536049,0.003005201241676174,0.09514247386265229,0.09044992154246462,0.947,0.007084560677981384,1000
Outcome compression,Design erasure,1.0617812451813733,1.1157507847660306,0.05396953958465715,0.002944334804353408,0.1075785737759456,0.08871513281966202,0.894,0.009734680272099335,1000
Outcome compression,Oracle state,1.0617812451813733,1.062576067301792,0.0007948221204186468,0.0029224556921315483,0.09237336340852119,0.08849549910625826,0.949,0.006956938982052382,1000
Positivity stress,Admissible refinement,1.0704602750939238,1.057375624757971,-0.013084650335953022,0.0032237315957743705,0.10272906614296914,0.09981916734111954,0.94,0.007509993342207438,1000
Positivity stress,Design erasure,1.0704602750939238,1.3168138495461572,0.24635357445223316,0.003152803361628424,0.26574482593918997,0.09778092003139349,0.296,0.01443551176785915,1000
Positivity stress,Oracle state,1.0704602750939238,1.0672662997818865,-0.0031939753120376535,0.0031528252313254078,0.0997023977175912,0.0981367512756248,0.948,0.007021111023192843,1000


==> anc/results/table6_replicates.csv <==
procedure,estimate,se,covered,selected_abs_t,rep,seed
Same data selection and inference,0.18966934393920326,0.08065379427442798,0,2.3516481232593374,0,1568739954
Split selection and independent inference,0.0614164745537957,0.11830459966493463,1,0.5191385180943179,0,1568739954
Same data selection and inference,-0.192952766651453,0.08200000813045402,0,2.353082286827142,1,4007338261
Split selection and independent inference,-0.04963787838169065,0.11709885151362465,1,0.423897226489153,1,4007338261
Same data selection and inference,-0.1410521921762048,0.07919477416000181,1,1.7810795430924373,2,1034551325
Split selection and independent inference,-0.1306966698595518,0.12583144339552227,1,1.0386646320883153,2,1034551325
Same data selection and inference,-0.1608563542065692,0.0800450026710736,0,2.009573975124608,3,225055803
Split selection and independent inference,-0.10476969154771641,0.10708784754431545,1,0.9783527631775423,3,225055803
Same data selection and inference,-0.17713201850138394,0.10353204835004881,1,1.7108906983322563,4,665712892
Split selection and independent inference,-0.10276231774913895,0.13849875709907125,1,0.7419728516092803,4,665712892
Same data selection and inference,-0.19016267075375184,0.08675746680631988,0,2.1918882345686397,5,2621771103
Split selection and independent inference,0.06037801352650412,0.12087770200158017,1,0.4994967022595683,5,2621771103
Same data selection and inference,0.1926852645787137,0.09635923696451211,0,1.999655358932297,6,2753317723
Split selection and independent inference,0.05051494925525258,0.13580132714332754,1,0.37197684527735175,6,2753317723
Same data selection and inference,0.1688678706555714,0.09498171064088828,1,1.777898813530909,7,1162650143
Split selection and independent inference,0.03984190193388338,0.12236659487047163,1,0.3255945952901371,7,1162650143
Same data selection and inference,-0.17117896143802191,0.09517657450011385,1,1.798540894511991,8,3127119153
Split selection and independent inference,-0.14773563502067497,0.13067652284968664,1,1.1305445829057674,8,3127119153
Same data selection and inference,0.1663357985598083,0.08677284723831537,1,1.916910691001979,9,1403734815
Split selection and independent inference,0.10990170779578182,0.11835414251905238,1,0.9285835329176593,9,1403734815
Same data selection and inference,0.26649180019542673,0.09096632410322615,0,2.9295654498803203,10,1893712680
Split selection and independent inference,0.2588333015576093,0.12728763758574466,0,2.033452002620849,10,1893712680
Same data selection and inference,0.21918044155844976,0.0923020039161411,0,2.374601116543268,11,3031707644
Split selection and independent inference,-0.07644542292309847,0.1354311279116706,1,0.5644597671294361,11,3031707644
Same data selection and inference,0.19502719702860377,0.08543906731564646,0,2.282646606008636,12,2106277834
Split selection and independent inference,-0.08023076908048145,0.12081463389432567,1,0.6640815478583316,12,2106277834
Same data selection and inference,0.1720334524223586,0.08332319966679343,0,2.0646524990676594,13,1010572871
Split selection and independent inference,0.004211663192657206,0.11310025873468384,1,0.03723831616103667,13,1010572871
Same data selection and inference,-0.1991779863512522,0.08900638098989883,0,2.237794460757331,14,2149830753
Split selection and independent inference,0.03764228095078028,0.12037135062132237,1,0.3127179412416794,14,2149830753
Same data selection and inference,-0.168699056102603,0.0845868672155307,0,1.9943882739237888,15,2776764
Split selection and independent inference,-0.08494683479357873,0.11358784673080854,1,0.7478514404352954,15,2776764
Same data selection and inference,0.19319341060625914,0.08078491210765812,0,2.391454116441938,16,1947303658
Split selection and independent inference,-0.05717039893517336,0.12240461437952975,1,0.46706081486364465,16,1947303658
Same data selection and inference,0.17930810856744156,0.09448239039603024,1,1.8977939467434912,17,4093174624
Split selection and independent inference,0.02140612748966588,0.15446923637581417,1,0.13857858038209037,17,4093174624
Same data selection and inference,0.22272675006703796,0.09889689438727406,0,2.2521106597630247,18,227696471
Split selection and independent inference,0.05406488426052189,0.1261705858549865,1,0.4285062472695584,18,227696471
Same data selection and inference,-0.2251549938171121,0.08105515013564864,0,2.777799972491659,19,1086128803
Split selection and independent inference,0.06638224261993393,0.11929806088151924,1,0.5564402483110048,19,1086128803
Same data selection and inference,0.19771344315424075,0.0796528459400376,0,2.482189315659591,20,2970834917
Split selection and independent inference,0.008308650510464798,0.10854807888612045,1,0.07654350584298722,20,2970834917
Same data selection and inference,0.15686558094326478,0.09061782053558023,1,1.7310676864234775,21,3472401596
Split selection and independent inference,0.05469534040938248,0.12486960711875603,1,0.438019640418705,21,3472401596
Same data selection and inference,0.1977421191114969,0.0857126950328142,0,2.3070342034606823,22,2303501974
Split selection and independent inference,-0.03262934410266868,0.12327252663953056,1,0.26469275021905186,22,2303501974
Same data selection and inference,-0.13951275259896087,0.08821379202393695,1,1.5815299331095967,23,2416128387
Split selection and independent inference,0.007641899177393276,0.12211579274743843,1,0.06257912269544331,23,2416128387
Same data selection and inference,0.27505287986739724,0.09044382434257216,0,3.041146057972795,24,3935871846
Split selection and independent inference,0.13686946153873525,0.12066694170417155,1,1.1342747201987267,24,3935871846
Same data selection and inference,0.22821896026378288,0.08363244307722437,0,2.7288328771293995,25,4144799487
Split selection and independent inference,0.05237168936154724,0.11060273655632058,1,0.47351169593239484,25,4144799487
Same data selection and inference,0.1983515948533575,0.08781350241627765,0,2.258782412675864,26,1191373547
Split selection and independent inference,-0.001981172740576263,0.12941252430898065,1,0.015308972227804526,26,1191373547
Same data selection and inference,-0.22721985571400602,0.08269306578551139,0,2.747749808954563,27,1654209772
Split selection and independent inference,-0.1514878398083215,0.10952402134121482,1,1.3831471667422728,27,1654209772
Same data selection and inference,0.14570540566219517,0.07537665952715994,1,1.9330308158547962,28,2300171503
Split selection and independent inference,0.03486513659703972,0.11486473417357182,1,0.30353212278674757,28,2300171503
Same data selection and inference,-0.18021267009073108,0.08521487269842866,0,2.1148030195209593,29,3761077900
Split selection and independent inference,-0.05996955355938669,0.12146508125309739,1,0.49371846575747835,29,3761077900
Same data selection and inference,0.21538886353903405,0.09155255723385675,0,2.35262531213472,30,479406302
Split selection and independent inference,-0.051033730728510404,0.12684524169840883,1,0.4023306672381908,30,479406302
Same data selection and inference,0.2195741594971681,0.07992526072274508,0,2.7472435812108875,31,3893259571
Split selection and independent inference,0.11130484805177505,0.10218416060269161,1,1.089257350603937,31,3893259571
Same data selection and inference,0.20586190873130342,0.09729195020690778,0,2.115919233744449,32,561352451
Split selection and independent inference,0.07280321262206124,0.14280281648282359,1,0.509816363676679,32,561352451
Same data selection and inference,-0.20152618944570772,0.08570309141620397,0,2.3514459760503454,33,738560243
Split selection and independent inference,-0.1981425429392932,0.11918942170948807,1,1.6624171851613243,33,738560243
Same data selection and inference,0.24197124020532496,0.09030274839705063,0,2.6795556558412343,34,1483219075
Split selection and independent inference,0.028194242528843397,0.13113218340055455,1,0.2150062768551764,34,1483219075
Same data selection and inference,-0.14539513863381656,0.08341174647259973,1,1.7431014788975556,35,1864853345
Split selection and independent inference,0.00543847357242222,0.12372133924234002,1,0.043957441826341474,35,1864853345
Same data selection and inference,0.18051296656460888,0.08365945899722016,0,2.1577113781073693,36,2896958156
Split selection and independent inference,0.21990846842994957,0.11298016577879223,1,1.9464342870634121,36,2896958156
Same data selection and inference,-0.22000969983551416,0.08950322706673934,0,2.4581203052205125,37,1783950434
Split selection and independent inference,-0.021807681352428925,0.11667802183420134,1,0.18690479157606468,37,1783950434
Same data selection and inference,0.19076894301297065,0.08131755719405741,0,2.3459748373615903,38,3013853113
Split selection and independent inference,0.0021706781443692103,0.11709698168302331,1,0.0185374389089306,38,3013853113
Same data selection and inference,-0.19491802694408283,0.08975431140117382,0,2.1716842779046006,39,1793870700
Split selection and independent inference,0.13829218120190162,0.12095909152333197,1,1.143297121863934,39,1793870700
Same data selection and inference,0.29103957768582783,0.09220942727900162,0,3.156288746976143,40,139642565
Split selection and independent inference,0.09281328287917474,0.13369060061508237,1,0.6942394039084299,40,139642565
Same data selection and inference,0.16777149693149324,0.08349681473600176,0,2.0093161333393272,41,2372902559
Split selection and independent inference,-0.10118666523011467,0.12312671955882344,1,0.8218091539568146,41,2372902559
Same data selection and inference,0.21314982338754573,0.08835034765155803,0,2.412552174986115,42,4228736863
Split selection and independent inference,-0.09748338119757488,0.13203780530156128,1,0.738299011975642,42,4228736863
Same data selection and inference,0.1885369131719411,0.08588046022243195,0,2.195341206644993,43,2649735046
Split selection and independent inference,-0.09387042798623144,0.1234650440483574,1,0.7602996354941187,43,2649735046
Same data selection and inference,0.24671163352500103,0.09787148926799961,0,2.520771221222917,44,2304777890
Split selection and independent inference,-0.03126895017167848,0.14046386618743342,1,0.22261205689692137,44,2304777890
Same data selection and inference,0.23082416330699876,0.08597043380236359,0,2.6849249573130884,45,2267760747
Split selection and independent inference,0.047527736326874126,0.1201489845446644,1,0.39557335009524014,45,2267760747
Same data selection and inference,0.14693966694929075,0.0847810547825114,1,1.7331662990774845,46,1363428441
Split selection and independent inference,0.005258031614930948,0.1246872721600944,1,0.04216975416849129,46,1363428441
Same data selection and inference,-0.159860816104783,0.09373581735073809,1,1.7054400401355676,47,839361410
Split selection and independent inference,-0.03941754062209268,0.1521548876617904,1,0.259061941603282,47,839361410
Same data selection and inference,0.15147284177328615,0.08061834666494061,1,1.8788879707844321,48,2617335572
Split selection and independent inference,0.015493839203434718,0.1116257399494809,1,0.13880167074768646,48,2617335572
Same data selection and inference,-0.17675774370243874,0.08175786207107372,0,2.1619663140014564,49,3721616363
Split selection and independent inference,0.021551861564832953,0.12003309370094462,1,0.17954933010831287,49,3721616363
Same data selection and inference,-0.30716652082363066,0.09321108474593581,0,3.29538618353032,50,3425541788
Split selection and independent inference,0.04038459379115463,0.13953453615150746,1,0.28942364309940294,50,3425541788
Same data selection and inference,0.18712149009989976,0.08020527535129153,0,2.3330322011903246,51,4117801510
Split selection and independent inference,-0.0042636507457025925,0.11422687987306834,1,0.037326159573302396,51,4117801510
Same data selection and inference,-0.16027932695833008,0.09070806508013067,1,1.766979891112668,52,608324826
Split selection and independent inference,-0.050707565093582124,0.12376707480921309,1,0.4097015718578452,52,608324826
Same data selection and inference,0.2092919278352295,0.08605640977559688,0,2.4320318309930085,53,1609979454
Split selection and independent inference,-0.1087489507260299,0.1343179380853848,1,0.8096383273610044,53,1609979454
Same data selection and inference,0.2516790467924257,0.08085644594993792,0,3.112665215934079,54,999446279
Split selection and independent inference,-0.1417236964745275,0.12028242737505862,1,1.1782577020383185,54,999446279
Same data selection and inference,-0.25986548552726857,0.08514451054758111,0,3.0520521388404545,55,739185073
Split selection and independent inference,-0.19929058960333096,0.1270371449206909,1,1.5687584109966244,55,739185073
Same data selection and inference,-0.16145821443089242,0.07966866817851938,0,2.026621231687986,56,1588135122
Split selection and independent inference,-0.1103082214113181,0.10755794333323548,1,1.0255701995859265,56,1588135122
Same data selection and inference,0.22324316924495005,0.09666578019515178,0,2.3094332740527213,57,2464710013
Split selection and independent inference,0.05428416446854508,0.13103493489929696,1,0.41427245726693857,57,2464710013
Same data selection and inference,0.19901472909791365,0.08142826274008756,0,2.4440497979571614,58,1082939385
Split selection and independent inference,0.12283107061173633,0.11339301486374168,1,1.0832331317703816,58,1082939385
Same data selection and inference,0.21065215624221964,0.08122442011117117,0,2.593458419941956,59,2245037814
Split selection and independent inference,0.010924582224371794,0.1221445480729243,1,0.08943978586624644,59,2245037814
Same data selection and inference,0.21620186912185016,0.08531553978332872,0,2.534144068840523,60,3781352311
Split selection and independent inference,-0.029845260158348076,0.12534542711106086,1,0.23810410037459148,60,3781352311
Same data selection and inference,-0.18078854180741166,0.08698377673702236,0,2.0784167874658834,61,2620613133
Split selection and independent inference,-0.16426802103711885,0.12217986899218115,1,1.344476978016985,61,2620613133
Same data selection and inference,0.19864982485575752,0.08814860161389998,0,2.253578856824801,62,2981849586
Split selection and independent inference,0.052459143390285484,0.11567474304150396,1,0.453505596908594,62,2981849586
Same data selection and inference,-0.15231038415365186,0.08398522717047209,1,1.813537800457386,63,239281765
Split selection and independent inference,0.13651624814534916,0.11629516543220285,1,1.173877242772699,63,239281765
Same data selection and inference,0.24495306588833493,0.08672331484346672,0,2.82453532052446,64,4153492112
Split selection and independent inference,0.12491931258407149,0.12032551552606524,1,1.0381780791706736,64,4153492112
Same data selection and inference,-0.18819370317694278,0.0889099586511285,0,2.11667743447493,65,3168634521
Split selection and independent inference,-0.07606293123891633,0.12637284616129058,1,0.6018929979770865,65,3168634521
Same data selection and inference,0.20840986180541887,0.08130091116662581,0,2.563438205240823,66,1394542824
Split selection and independent inference,-0.0597995879712728,0.11707783585778904,1,0.5107677942041018,66,1394542824
Same data selection and inference,0.20462647549271928,0.07905703906273448,0,2.588339734433276,67,2739261145
Split selection and independent inference,-0.004572600284266299,0.11449685445509279,1,0.03993647079675656,67,2739261145
Same data selection and inference,-0.11393051722842114,0.08371839200586718,1,1.3608779922628784,68,2502320325
Split selection and independent inference,-0.22883484131756843,0.11670546537565578,0,1.9607894161681851,68,2502320325
Same data selection and inference,0.19175307497911925,0.08443715268795098,0,2.270956194931974,69,3299858924
Split selection and independent inference,0.1257323478840739,0.11824299720694625,1,1.0633386403764777,69,3299858924
Same data selection and inference,-0.20236631370030408,0.08026086236400504,0,2.5213573308310258,70,3959509926
Split selection and independent inference,0.07450306218434519,0.10735043834184899,1,0.6940173075688436,70,3959509926
Same data selection and inference,0.21212879227085366,0.08503112563833264,0,2.4947193239933365,71,3545738376
Split selection and independent inference,-0.09919542789174204,0.1258689241438132,1,0.7880851335346681,71,3545738376
Same data selection and inference,0.18515983449639747,0.08741237912155876,0,2.1182335540702724,72,1676114126
Split selection and independent inference,0.12544615113671134,0.12178484616360141,1,1.0300637155479218,72,1676114126
Same data selection and inference,0.1482628805015552,0.08464164662548809,1,1.7516540191800674,73,371976012
Split selection and independent inference,0.07724395268578388,0.11811686425511995,1,0.6539621007796574,73,371976012
Same data selection and inference,-0.144917169173381,0.08063694424411218,1,1.7971560124435435,74,3705269292
Split selection and independent inference,0.09322690631370296,0.10860114023148125,1,0.8584339548829009,74,3705269292
Same data selection and inference,0.18207634680422102,0.08407727808736787,0,2.165583269893902,75,2985839604
Split selection and independent inference,0.08665143103342832,0.12760654747382885,1,0.6790516062759231,75,2985839604
Same data selection and inference,-0.20085303387864156,0.08650577292845421,0,2.3218454338852026,76,2014620431
Split selection and independent inference,0.01376144325056341,0.11733779333904786,1,0.117280569703571,76,2014620431
Same data selection and inference,-0.22254129912179962,0.08463261382667848,0,2.6294981220543208,77,688213288
Split selection and independent inference,-0.15177684200672495,0.12397738354604537,1,1.2242300786284526,77,688213288
Same data selection and inference,0.15206882374967112,0.07918431626193943,1,1.920441205132489,78,1686822476
Split selection and independent inference,-0.13417686892895633,0.1091695994558934,1,1.2290680702109413,78,1686822476
Same data selection and inference,0.2141371412113643,0.09560842661000211,0,2.2397308354927183,79,1547764028
Split selection and independent inference,0.08282030780474395,0.1426490813630579,1,0.5805877403020703,79,1547764028
Same data selection and inference,-0.2190154359445995,0.09263667062719437,0,2.3642412282496843,80,4277733992
Split selection and independent inference,0.030600603350483712,0.12674996550447676,1,0.24142494420957386,80,4277733992
Same data selection and inference,0.12147562679814966,0.08864848849060676,1,1.3703068023660807,81,2507335206
Split selection and independent inference,0.014267694903486595,0.123171061013155,1,0.11583642120256452,81,2507335206
Same data selection and inference,0.15560044780312768,0.0898157810175823,1,1.7324399569900462,82,2668108022
Split selection and independent inference,-0.014748795717893582,0.12384656219791161,1,0.11908926219788349,82,2668108022
Same data selection and inference,-0.17748610386273206,0.08281332489932071,0,2.1432070754133905,83,618549053
Split selection and independent inference,0.036015804633934334,0.11215651766166071,1,0.32112092444401813,83,618549053
Same data selection and inference,-0.20195608789357683,0.09555387121323615,0,2.113531197944828,84,1904831407
Split selection and independent inference,0.09195505130526353,0.13458511063351086,1,0.6832483242196578,84,1904831407
Same data selection and inference,-0.17352602487264288,0.0898144361946693,1,1.9320504834716319,85,3477855473
Split selection and independent inference,0.006420433748420317,0.12513353189142512,1,0.05130865924883466,85,3477855473
Same data selection and inference,0.16694896636571668,0.08114259118894536,0,2.0574763995022796,86,471120315
Split selection and independent inference,0.06463751734322275,0.11155954132825259,1,0.5793992748054909,86,471120315
Same data selection and inference,0.2038216875266435,0.08813611375709572,0,2.3125785655625655,87,1508431954
Split selection and independent inference,-0.006456384694688682,0.12580718105467087,1,0.05131968334846475,87,1508431954
Same data selection and inference,-0.28087310375918545,0.08764954516909149,0,3.204501554655321,88,212410678
Split selection and independent inference,0.020467232827259447,0.12384255815332591,1,0.16526816897564045,88,212410678
Same data selection and inference,-0.26333497018585367,0.0838897121910792,0,3.139061552458832,89,2388228145
Split selection and independent inference,-0.2430224924793841,0.12508081638724367,1,1.9429237791908807,89,2388228145
Same data selection and inference,0.2122149373703014,0.08360311789521564,0,2.538361519438569,90,2781554903
Split selection and independent inference,-0.007370212823408962,0.11808330958269657,1,0.062415364622274795,90,2781554903
Same data selection and inference,-0.19579796667896024,0.07747400165820027,0,2.5272731818188703,91,3425505891
Split selection and independent inference,0.06248398378401452,0.11461188623359414,1,0.5451789150094251,91,3425505891
Same data selection and inference,0.20465390042194379,0.08706121349102293,0,2.3506897298536518,92,1566946714
Split selection and independent inference,-0.0909934591385725,0.13207556537100548,1,0.6889499877056614,92,1566946714
Same data selection and inference,0.22558897683055976,0.08311562663360342,0,2.714158407600271,93,3587540738
Split selection and independent inference,0.1298178350712827,0.12006517879985432,1,1.0812280160568937,93,3587540738
Same data selection and inference,0.19935951923118403,0.09323308488538026,0,2.1382915675939977,94,594152930
Split selection and independent inference,-0.00604371891433954,0.13239289625114364,1,0.04564987310856063,94,594152930
Same data selection and inference,-0.23360514359006943,0.08310418654757026,0,2.810991278476083,95,327873305
Split selection and independent inference,-0.19657444865991572,0.11029989206578443,1,1.782181695542149,95,327873305
Same data selection and inference,0.21430471242556645,0.08446466014954862,0,2.5372115633464927,96,3894825603
Split selection and independent inference,0.06908916561576295,0.11936693502885265,1,0.5787965117732405,96,3894825603
Same data selection and inference,-0.2777209159018626,0.08266493001307933,0,3.3595977866057747,97,1952520761
Split selection and independent inference,-0.18568525571167668,0.12345904293104744,1,1.5040231262393873,97,1952520761
Same data selection and inference,0.17129360368975993,0.09292745927352385,1,1.843304498249244,98,1257411071
Split selection and independent inference,0.06127988455761755,0.12855607824667373,1,0.476678235625962,98,1257411071
Same data selection and inference,-0.2163005190517768,0.08730530695602359,0,2.477518567808589,99,174050092
Split selection and independent inference,0.0034254184850271655,0.1184934479500565,1,0.028908083478767,99,174050092
Same data selection and inference,0.1574681817678735,0.08176642896297162,1,1.9258292647118518,100,1070305686
Split selection and independent inference,-0.021682773081679194,0.12290020956343464,1,0.17642584303721373,100,1070305686
Same data selection and inference,0.26171324943409935,0.0834651815267048,0,3.135597918161405,101,2188511995
Split selection and independent inference,-0.14877507665773884,0.12254469205722375,1,1.214047496959448,101,2188511995
Same data selection and inference,-0.15707945411446436,0.08190050540346265,1,1.9179302171659522,102,1687444936
Split selection and independent inference,0.002742886814487197,0.10999745487351588,1,0.02493591163214816,102,1687444936
Same data selection and inference,0.19031324285327925,0.08579936988616516,0,2.2181193533912724,103,1765652147
Split selection and independent inference,0.13960693963074167,0.12307377837973245,1,1.1343353675223793,103,1765652147
Same data selection and inference,0.1884272571566099,0.08851436807306325,0,2.1287759406594264,104,2818396219
Split selection and independent inference,0.022014733626213426,0.1206645643078418,1,0.1824457225905114,104,2818396219
Same data selection and inference,-0.1820446512497403,0.08475399050711209,0,2.1479183476849286,105,4036419051
Split selection and independent inference,0.04051768612093463,0.12363374150964321,1,0.32772352940377786,105,4036419051
Same data selection and inference,0.20321567632163776,0.09211193983647013,0,2.2061817032885678,106,2526485687
Split selection and independent inference,-0.1315308256429572,0.12026667219921591,1,1.0936598081393885,106,2526485687
Same data selection and inference,-0.21367306819408793,0.08983621317545315,0,2.3784736760528546,107,2954720842
Split selection and independent inference,-0.04114069810379336,0.11419441850576921,1,0.3602689049265126,107,2954720842
Same data selection and inference,0.20708276452824356,0.08140184046297831,0,2.543956787100227,108,1348648593
Split selection and independent inference,0.21351908314911958,0.11845805150680447,1,1.8024868755911845,108,1348648593
Same data selection and inference,-0.26358379484048233,0.08818448981088549,0,2.989004023335015,109,4135902947
Split selection and independent inference,0.0703033011780046,0.13509725108679974,1,0.5203903159571682,109,4135902947
Same data selection and inference,-0.1597783464622556,0.08489507294282718,1,1.882068545601684,110,4158044891
Split selection and independent inference,0.05269718602150815,0.12074256796709615,1,0.4364424817920784,110,4158044891
Same data selection and inference,0.20359502722438017,0.0819690686862029,0,2.483803103873125,111,791336841
Split selection and independent inference,0.10632174404683398,0.10979437908726247,1,0.9683714679267095,111,791336841
Same data selection and inference,0.2394554618759014,0.08940637605246897,0,2.6782817115344737,112,3940389587
Split selection and independent inference,-0.13848785003018618,0.13379937018605192,1,1.0350411204299004,112,3940389587
Same data selection and inference,-0.14671052475767113,0.07663163303472509,1,1.9144903866421623,113,2582354050
Split selection and independent inference,-0.030786241182503234,0.10225842907056798,1,0.30106311491698956,113,2582354050
Same data selection and inference,0.2868812043573794,0.08937840333611319,0,3.2097374046674827,114,324797927
Split selection and independent inference,0.18994301075428574,0.12883029235435792,1,1.4743660616078744,114,324797927
Same data selection and inference,0.24346812002325574,0.08406143256063954,0,2.8963118115745257,115,2122723381
Split selection and independent inference,0.17924940343027113,0.12484743602776052,1,1.4357475742666757,115,2122723381
Same data selection and inference,-0.1491912064289456,0.09421545049948818,1,1.5835110445049145,116,4293871623
Split selection and independent inference,-0.2202857650992899,0.12521792948039637,1,1.759219035272237,116,4293871623
Same data selection and inference,0.16172194096347797,0.07964851406653288,0,2.0304451735080282,117,750847831
Split selection and independent inference,0.020631218699997286,0.11394680771856842,1,0.1810600850789371,117,750847831
Same data selection and inference,0.23886716401257355,0.08595748934905748,0,2.778898800110112,118,3257254270
Split selection and independent inference,0.1661966606059096,0.12901229530806865,1,1.288223422496657,118,3257254270
Same data selection and inference,-0.1496511274862238,0.07396801655994448,0,2.0231869725064877,119,2477742418
Split selection and independent inference,0.02504002699604389,0.11376702923363131,1,0.22009915495483173,119,2477742418
Same data selection and inference,0.11840874842942922,0.08479217982922369,1,1.3964583605222938,120,3359082389
Split selection and independent inference,0.28902868673240045,0.1187850081454455,0,2.4332084599304085,120,3359082389
Same data selection and inference,-0.21261132579387956,0.08991052678414285,0,2.364698922344396,121,2635605313
Split selection and independent inference,0.052677230948109395,0.12370506230706416,1,0.4258292261100237,121,2635605313
Same data selection and inference,-0.21102395265404117,0.07767922694822377,0,2.716607269980903,122,336827255
Split selection and independent inference,-0.23234398922509877,0.11252760733098803,0,2.0647732119788484,122,336827255
Same data selection and inference,-0.1317853395609113,0.08430384852411645,1,1.563218546579306,123,2492174637
Split selection and independent inference,0.04030512373586836,0.12043521381699702,1,0.33466228404852216,123,2492174637
Same data selection and inference,-0.1383991416869601,0.08369938960420875,1,1.6535262962061175,124,2640182422
Split selection and independent inference,-0.015098048587295085,0.11419971498268103,1,0.13220741040890321,124,2640182422
Same data selection and inference,-0.23318040159628925,0.09426598232682099,0,2.4736431514377135,125,3745606149
Split selection and independent inference,-0.029935759991032505,0.13330922178111582,1,0.22455880839350242,125,3745606149
Same data selection and inference,-0.24537304067254298,0.08857112390633354,0,2.770350311146914,126,1563987085
Split selection and independent inference,-0.12952529439269556,0.12639846166419522,1,1.0247379017697813,126,1563987085
Same data selection and inference,0.18479681083774616,0.08982868717860658,0,2.057213754780967,127,2366969147
Split selection and independent inference,0.07192491772785993,0.128334223423252,1,0.5604500172229846,127,2366969147
Same data selection and inference,-0.17234303893778458,0.08051445942006281,0,2.1405228350181242,128,356636133
Split selection and independent inference,-0.05979283941539614,0.11687657891581693,1,0.5115895756879,128,356636133
Same data selection and inference,0.16900507566762699,0.08077630027762851,0,2.0922606641645602,129,3525125407
Split selection and independent inference,-0.0008690498011592482,0.1206943170516224,1,0.007200420221836503,129,3525125407
Same data selection and inference,-0.16672592252413315,0.07711957890127052,0,2.1619143270683288,130,2596476388
Split selection and independent inference,-0.06879376041708118,0.1144297915154232,1,0.601187501139587,130,2596476388
Same data selection and inference,-0.1643904639112234,0.08372055322963776,0,1.963561605479547,131,432426893
Split selection and independent inference,-0.1517205684008226,0.11861205686038798,1,1.2791327662364451,131,432426893
Same data selection and inference,0.19668693158769396,0.0837288678082678,0,2.3490934099107945,132,890488161
Split selection and independent inference,0.22983795283564426,0.12146985685884883,1,1.8921398178868525,132,890488161
Same data selection and inference,0.1875599729161484,0.09995009430366357,1,1.8765362276328896,133,3534954386
Split selection and independent inference,0.07146438916016179,0.13963488743654007,1,0.5117946558494577,133,3534954386
Same data selection and inference,0.14486934156388498,0.08810093447627072,1,1.6443564693732546,134,4038782752
Split selection and independent inference,0.12976805049586967,0.126462604103148,1,1.026137737840869,134,4038782752
Same data selection and inference,-0.21955456736278636,0.07868994689666432,0,2.790122195038529,135,944155196
Split selection and independent inference,0.04268413595055036,0.11422783547973069,1,0.37367543358662786,135,944155196
Same data selection and inference,-0.20255608079321438,0.08314939885070628,0,2.43604985234952,136,4276124436
Split selection and independent inference,-0.03654002059489405,0.1260343334884429,1,0.28992116341254504,136,4276124436
Same data selection and inference,0.1687864583169683,0.08388038108565964,0,2.0122280816130482,137,1049334558
Split selection and independent inference,-0.05414388515898434,0.11442413869733363,1,0.4731858659841154,137,1049334558
Same data selection and inference,0.2341634670207631,0.08996860407753504,0,2.602724243881352,138,62033798
Split selection and independent inference,-0.04211104442674186,0.13886432732856513,1,0.30325314814007953,138,62033798
Same data selection and inference,0.2074469655107405,0.08694011944128777,0,2.386090183034924,139,3665848609
Split selection and independent inference,0.22646116811187153,0.12250185393284665,1,1.8486346193259535,139,3665848609
Same data selection and inference,0.21256338533068314,0.08872753531395379,0,2.3956868020569737,140,3973420753
Split selection and independent inference,0.03912204433231762,0.128359144481819,1,0.3047857983959914,140,3973420753
Same data selection and inference,0.22078095820843982,0.08919330063739994,0,2.4753087578403106,141,138335810
Split selection and independent inference,-0.06867453930483583,0.12307238196232723,1,0.5580012201751103,141,138335810
Same data selection and inference,-0.2043735835709442,0.08771949651751437,0,2.3298535865414856,142,2877923805
Split selection and independent inference,-0.06250610834474057,0.13073765979332255,1,0.4781033134871295,142,2877923805
Same data selection and inference,-0.17809699113667476,0.08022834859874106,0,2.219876069335789,143,4160948733
Split selection and independent inference,-0.1137340997077838,0.1176202488603132,1,0.9669602029396772,143,4160948733
Same data selection and inference,-0.26286959201452736,0.08455014867126542,0,3.1090376083970654,144,1377932073
Split selection and independent inference,0.017960527446369185,0.1301962633645962,1,0.13794963835539023,144,1377932073
Same data selection and inference,0.24074786247693541,0.08334353198983535,0,2.888620829104018,145,433631965
Split selection and independent inference,-0.0539813959872127,0.11832268625574421,1,0.4562218598598801,145,433631965
Same data selection and inference,0.1711085253858695,0.08572247527235166,0,1.9960754147874875,146,1585412930
Split selection and independent inference,-0.06454575704189025,0.13659334108320592,1,0.4725395581514633,146,1585412930
Same data selection and inference,-0.14043864078852955,0.09009097399236944,1,1.5588536183483206,147,2179129715
Split selection and independent inference,0.008887364990864365,0.12515682233344533,1,0.07100983250586586,147,2179129715
Same data selection and inference,0.2100514079415452,0.08649595905304454,0,2.428453424196719,148,1519059630
Split selection and independent inference,0.12729509263182237,0.1277657576086148,1,0.996316188424803,148,1519059630
Same data selection and inference,0.16168888098426584,0.08828271825916563,1,1.8314896071687177,149,252016040
Split selection and independent inference,0.16417779542860841,0.11558739760090037,1,1.4203779896099118,149,252016040
Same data selection and inference,0.17219565205434148,0.08289912994710966,0,2.077170799792516,150,904489796
Split selection and independent inference,0.050745580822230706,0.11609651199903818,1,0.4370982379096033,150,904489796
Same data selection and inference,0.22107178715987222,0.08607409674416654,0,2.5683892776354322,151,4188894515
Split selection and independent inference,0.13223922970257723,0.12755877566585863,1,1.036692528697352,151,4188894515
Same data selection and inference,-0.14442959477311496,0.0798405978367183,1,1.808974365002719,152,4129819999
Split selection and independent inference,0.051787473851706484,0.10766603913904184,1,0.4810010126296856,152,4129819999
Same data selection and inference,-0.22517687652971874,0.08338332493557597,0,2.7005024890012,153,2971801993
Split selection and independent inference,0.17391964952632233,0.12107979132091774,1,1.4364052632478892,153,2971801993
Same data selection and inference,-0.16617550499041683,0.08444804310809513,0,1.9677839636580918,154,1687554564
Split selection and independent inference,0.033537746937967336,0.11599063972492009,1,0.2891418395269174,154,1687554564
Same data selection and inference,0.22330901466621092,0.07974642887520246,0,2.8002384284276074,155,2764016530
Split selection and independent inference,0.18016019527398375,0.11841300978173765,1,1.5214560934314594,155,2764016530
Same data selection and inference,-0.14877157050417475,0.07875132314529815,1,1.8891310591656665,156,2122230527
Split selection and independent inference,0.05813271313069114,0.11336351816162588,1,0.5127991268567507,156,2122230527
Same data selection and inference,-0.20880685630765106,0.08153228931278252,0,2.5610326665378524,157,1271770017
Split selection and independent inference,-0.03985396958723611,0.12303289394704303,1,0.3239293843188833,157,1271770017
Same data selection and inference,-0.15576800772972976,0.08480062444560062,1,1.8368733573377698,158,3564263028
Split selection and independent inference,0.03792940490971105,0.12446708719664211,1,0.3047344142454899,158,3564263028
Same data selection and inference,-0.23842118034720183,0.086029742393038,0,2.771380847078954,159,3166803235
Split selection and independent inference,-0.04597862432246443,0.11987234496436001,1,0.3835632341732751,159,3166803235
Same data selection and inference,0.13820567774056117,0.07906585012773057,1,1.7479819355295674,160,2264028663
Split selection and independent inference,-0.05506661684142689,0.10779903284856739,1,0.5108266316153569,160,2264028663
Same data selection and inference,0.20738249473610373,0.09275430423990715,0,2.2358261046270487,161,862339746
Split selection and independent inference,0.10215951753262818,0.12310896537757597,1,0.8298300389358672,161,862339746
Same data selection and inference,0.13357252005513248,0.08328627310402846,1,1.603775929417494,162,1186256966
Split selection and independent inference,-0.014971889059052522,0.12137466215863986,1,0.12335267338980413,162,1186256966
Same data selection and inference,0.20300491259460746,0.08571317907491725,0,2.36842122513239,163,4276768249
Split selection and independent inference,-0.06632034187624382,0.12409761422845204,1,0.5344207645616321,163,4276768249
Same data selection and inference,0.19372202793979731,0.08876102253304159,0,2.1825123507075825,164,3701062345
Split selection and independent inference,-0.21830118981156177,0.1288441413291365,1,1.6943043553210881,164,3701062345
Same data selection and inference,0.12090453855145683,0.0790157002390529,1,1.5301331024805713,165,2412548465
Split selection and independent inference,-0.175488792566658,0.1215646986031262,1,1.4435834957282991,165,2412548465
Same data selection and inference,0.24083398260627298,0.09154538385240263,0,2.6307605306955324,166,2544406295
Split selection and independent inference,0.25031491329875505,0.12057884355215444,0,2.0759438880377497,166,2544406295
Same data selection and inference,-0.15245630699737217,0.09704791636116807,1,1.5709384880557287,167,1703348663
Split selection and independent inference,0.09913069367760265,0.14085145153806264,1,0.7037960389837681,167,1703348663
Same data selection and inference,0.15251875574424098,0.07731983953665507,0,1.9725694809795398,168,3496939823
Split selection and independent inference,-0.03542735701599315,0.11213386011441971,1,0.3159380848910722,168,3496939823
Same data selection and inference,-0.1685270586400059,0.08579893058814068,0,1.9642093145540915,169,2332136165
Split selection and independent inference,-0.03202575611627259,0.1182866442585806,1,0.27074701727324907,169,2332136165
Same data selection and inference,0.1889756668240652,0.08742309092798103,0,2.161621887514169,170,2801745281
Split selection and independent inference,0.034337153325176416,0.12671699620752508,1,0.27097512056663875,170,2801745281
Same data selection and inference,-0.1952484122780684,0.08067306876668996,0,2.4202427806823037,171,1106947056
Split selection and independent inference,-0.26499240807638186,0.11289790044755696,0,2.3471863252184697,171,1106947056
Same data selection and inference,0.18992735082388146,0.08906329084839709,0,2.132498687334319,172,3602448442
Split selection and independent inference,-0.011567908085619633,0.13353380673309664,1,0.08662905947661044,172,3602448442
Same data selection and inference,0.1837757279986765,0.08664435570834213,0,2.121035196075473,173,3446025092
Split selection and independent inference,0.06115664634585341,0.13115224409155152,1,0.46630270621341935,173,3446025092
Same data selection and inference,-0.16714681574590443,0.08578522374901036,1,1.948433639748275,174,3943831348
Split selection and independent inference,-0.1188750219762896,0.11200146195330464,1,1.0613702705581707,174,3943831348
Same data selection and inference,-0.1860645911053433,0.09037830714265836,0,2.058730651058203,175,2624538599
Split selection and independent inference,-0.26679009677602006,0.12885257984296755,0,2.070506443108526,175,2624538599
Same data selection and inference,0.1966713090936777,0.08564612821681057,0,2.296324576352246,176,1701297717
Split selection and independent inference,-0.05344773028588479,0.12721831104897696,1,0.4201260796907474,176,1701297717
Same data selection and inference,0.18880395917324458,0.07235687836921521,0,2.609343623281193,177,1228878373
Split selection and independent inference,0.01718451733461862,0.10871582347329604,1,0.15806822581663715,177,1228878373
Same data selection and inference,-0.2133597761413416,0.09358292494347958,0,2.2799007005840277,178,3286881043
Split selection and independent inference,-0.21317075001220076,0.13961228164608902,1,1.526876772579215,178,3286881043
Same data selection and inference,-0.22430251398737006,0.08363735595734845,0,2.6818460653126692,179,3856147532
Split selection and independent inference,-0.23468960202556277,0.12078391807824349,1,1.943053394521707,179,3856147532
Same data selection and inference,0.21640541139191616,0.0875235511775107,0,2.472539202083037,180,4000208017
Split selection and independent inference,0.1271669073538085,0.12819263344169948,1,0.9919985567005497,180,4000208017
Same data selection and inference,0.17936520266011527,0.07519032310723214,0,2.3854825361544845,181,1836846735
Split selection and independent inference,0.07030508253649932,0.10454984935356351,1,0.6724551299805677,181,1836846735
Same data selection and inference,-0.1645795872127204,0.07902093008317017,0,2.0827341191694284,182,3755390620
Split selection and independent inference,-0.1114718542419822,0.11069031937394759,1,1.007060553013623,182,3755390620
Same data selection and inference,-0.1759253244426554,0.08699776183178595,0,2.022182188810959,183,3484665767
Split selection and independent inference,-0.13879572129561393,0.1280169366002599,1,1.0841981145745692,183,3484665767
Same data selection and inference,-0.1873961680447042,0.08670102755734838,0,2.1614065406635583,184,816498890
Split selection and independent inference,-0.22308334816356679,0.12898036472869628,1,1.729591543897487,184,816498890
Same data selection and inference,-0.1461977347692355,0.08705500227960287,1,1.679372017011478,185,820466774
Split selection and independent inference,0.006180111599754414,0.1141809165167459,1,0.05412560862434514,185,820466774
Same data selection and inference,0.16115015603519123,0.07685043110291427,0,2.0969323622841745,186,2905540087
Split selection and independent inference,0.07057922948007592,0.11065051380650004,1,0.6378572231801948,186,2905540087
Same data selection and inference,-0.1704656742630323,0.08412033420515017,0,2.026450273572448,187,62805591
Split selection and independent inference,0.034055411621198815,0.11342459582102737,1,0.3002471498768648,187,62805591
Same data selection and inference,-0.14982217635298695,0.08779369272566494,1,1.7065255111337752,188,2147474088
Split selection and independent inference,-0.029105997842381617,0.12332091357342845,1,0.2360183443260916,188,2147474088
Same data selection and inference,-0.19609951722871286,0.08215757288287472,0,2.386870867135715,189,3038894496
Split selection and independent inference,-0.06161560860642288,0.10954468485917364,1,0.5624700886732523,189,3038894496
Same data selection and inference,0.16512354988115183,0.08917214241570447,1,1.8517391800611405,190,2045798973
Split selection and independent inference,-0.15544742433806477,0.11824490932083365,1,1.314622551033378,190,2045798973
Same data selection and inference,0.2741490178166005,0.09480861843490304,0,2.891604395699903,191,2271051114
Split selection and independent inference,0.0340721122901447,0.13264609950374834,1,0.25686478846806865,191,2271051114
Same data selection and inference,0.1662090308005171,0.07846167318089431,0,2.1183467553300863,192,604360167
Split selection and independent inference,0.061502910528689864,0.11429312289841231,1,0.5381155835890125,192,604360167
Same data selection and inference,0.17827639741765522,0.08977211219374476,0,1.9858772737005665,193,1205432628
Split selection and independent inference,-0.16800493694730861,0.1200957912854911,1,1.3989244348116092,193,1205432628
Same data selection and inference,0.17007397385532036,0.08615931955268415,0,1.973947504904848,194,2888183453
Split selection and independent inference,-0.022997614729644553,0.1074230680601474,1,0.2140845085225822,194,2888183453
Same data selection and inference,-0.19666571909310587,0.08732381658723827,0,2.2521429637312385,195,3319559448
Split selection and independent inference,0.12766581397441668,0.12182069624068845,1,1.047981319382543,195,3319559448
Same data selection and inference,-0.1816990466155011,0.08850930116294588,0,2.0528808184915235,196,4045573836
Split selection and independent inference,0.13211142431554418,0.12602184460698282,1,1.0483216201726977,196,4045573836
Same data selection and inference,-0.20851260551827697,0.08407319672396277,0,2.480131761884655,197,4127803312
Split selection and independent inference,0.041187432017233336,0.13113599995978556,1,0.31408180842685424,197,4127803312
Same data selection and inference,-0.14065967800201948,0.07754987698998528,1,1.8137962748823462,198,1123597567
Split selection and independent inference,0.05617721504600216,0.11821482187441248,1,0.47521295684633336,198,1123597567
Same data selection and inference,0.15413307687192832,0.09115608419783894,1,1.6908698769618977,199,3967085152
Split selection and independent inference,0.02938882715199722,0.12971063596307553,1,0.22657222311640873,199,3967085152
Same data selection and inference,-0.09678495404771655,0.08239511989817862,1,1.1746442528067251,200,905426138
Split selection and independent inference,0.04602049802943868,0.11898345198503422,1,0.3867806595090816,200,905426138
Same data selection and inference,-0.2085193795066623,0.08679932002599268,0,2.402315818190968,201,3468699974
Split selection and independent inference,-0.12815943689860193,0.12911416236490747,1,0.9926055713113232,201,3468699974
Same data selection and inference,0.1396645050477163,0.08701809257930868,1,1.6050053604705878,202,2236246480
Split selection and independent inference,0.2230616185587822,0.13238341748772847,1,1.6849664617508406,202,2236246480
Same data selection and inference,-0.25422343508621864,0.09145120787101285,0,2.7798805614988433,203,3821219650
Split selection and independent inference,-0.197773206817605,0.13005512024755525,1,1.5206875857032833,203,3821219650
Same data selection and inference,-0.3674159096658636,0.08703681856336344,0,4.221384877462889,204,3272192829
Split selection and independent inference,-0.2555143231475606,0.11863806833648938,0,2.153729631056142,204,3272192829
Same data selection and inference,0.18415822536005644,0.0831569771516073,0,2.2145853741690145,205,2428883820
Split selection and independent inference,0.16277836411675004,0.11361691473127669,1,1.4326948104668087,205,2428883820
Same data selection and inference,-0.1492127853278691,0.08908989573901528,1,1.674856436749921,206,24246684
Split selection and independent inference,0.04444541756526367,0.1213284666672645,1,0.36632307970356504,206,24246684
Same data selection and inference,-0.10958788946859856,0.08428295674749019,1,1.300237838082987,207,639956775
Split selection and independent inference,-0.009302299165492871,0.10614885361596085,1,0.08763447600807768,207,639956775
Same data selection and inference,0.21117851946282173,0.08073386772076367,0,2.615736436574925,208,798412737
Split selection and independent inference,0.016847205488960078,0.11321086330703047,1,0.14881262271863496,208,798412737
Same data selection and inference,0.20204666100458066,0.09607649002479711,0,2.1029771274162172,209,1296219188
Split selection and independent inference,0.08083313394100299,0.13411989066808908,1,0.6026931094139005,209,1296219188
Same data selection and inference,-0.18972264978158673,0.08251264343692032,0,2.2993161033148435,210,503970732
Split selection and independent inference,0.10405231797966959,0.11923454778567295,1,0.872669204622692,210,503970732
Same data selection and inference,0.19949425460036344,0.0822300189700721,0,2.4260514237868542,211,2477906537
Split selection and independent inference,0.11997317711442747,0.12084065564261426,1,0.9928213023706827,211,2477906537
Same data selection and inference,-0.20049541620465616,0.08399642169257032,0,2.3869518744319373,212,1834279525
Split selection and independent inference,0.12190598658629509,0.12601594881419365,1,0.967385380449275,212,1834279525
Same data selection and inference,0.18610559000097907,0.07838244577580672,0,2.3743274167954302,213,1051313085
Split selection and independent inference,-0.04087843326630448,0.1092544898899474,1,0.37415792529425135,213,1051313085
Same data selection and inference,0.1852657291406869,0.08446821417210447,0,2.193318882807288,214,3863643438
Split selection and independent inference,0.021196236198373686,0.1197691263832523,1,0.17697579366611815,214,3863643438
Same data selection and inference,-0.20243373287829064,0.08732152277890855,0,2.318257016552923,215,3417383852
Split selection and independent inference,-0.06436828201283411,0.1173608281255334,1,0.5484647905175265,215,3417383852
Same data selection and inference,-0.16494724258283283,0.08890946508996768,1,1.855227026907904,216,952522229
Split selection and independent inference,0.04790008134988051,0.12972404694193398,1,0.369245968492805,216,952522229
Same data selection and inference,0.17278527207169034,0.09104649588354993,1,1.8977695999710493,217,1584131846
Split selection and independent inference,-0.14567762198406675,0.12348621937757043,1,1.179707522979905,217,1584131846
Same data selection and inference,0.16972585589398903,0.07964984873857742,0,2.1308999148391905,218,341856484
Split selection and independent inference,-0.022605534403975943,0.1031119739224877,1,0.2192328741661874,218,341856484
Same data selection and inference,-0.14696996072524998,0.07994440932117526,1,1.8384019842438355,219,2500213087
Split selection and independent inference,0.016898213442923984,0.11612894894551365,1,0.14551249792893958,219,2500213087
Same data selection and inference,-0.20589282394975716,0.082652995356499,0,2.491050966292268,220,879368149
Split selection and independent inference,0.06050683292259953,0.10762109257721188,1,0.5622209501282418,220,879368149
Same data selection and inference,-0.16252240212787916,0.08357970397883313,1,1.9445199538997955,221,2188681977
Split selection and independent inference,-0.04570878812971817,0.11747502335309261,1,0.38909367136137585,221,2188681977
Same data selection and inference,0.17043176760375436,0.08186404180941641,0,2.0818880162370688,222,79941008
Split selection and independent inference,0.10167802752592689,0.12186034564468912,1,0.8343815782567345,222,79941008
Same data selection and inference,0.218387455804326,0.08970107316307928,0,2.4346136350820573,223,1146768317
Split selection and independent inference,0.037027488956954624,0.12758539354737278,1,0.2902173040929346,223,1146768317
Same data selection and inference,0.22717562796703789,0.09000279013955492,0,2.524095393207121,224,2305174918
Split selection and independent inference,0.2386644734407209,0.12263966112466464,1,1.9460627276042102,224,2305174918
Same data selection and inference,-0.2037886440988162,0.0788535729259402,0,2.5843932815855517,225,1599001212
Split selection and independent inference,0.049243611806741444,0.12168772188351919,1,0.40467198370167506,225,1599001212
Same data selection and inference,0.1697648338844235,0.08289531805635962,0,2.0479423671310637,226,2695917209
Split selection and independent inference,-0.006946818619777962,0.11779877890425701,1,0.058971906877100216,226,2695917209
Same data selection and inference,-0.20308954341961685,0.09112922952966244,0,2.228588395488535,227,947940305
Split selection and independent inference,0.04359077684538022,0.1182475326885503,1,0.36864005408208433,227,947940305
Same data selection and inference,0.21137682395543939,0.09026752884034323,0,2.3416706613216696,228,803897585
Split selection and independent inference,-0.2128339158300206,0.1371867382717845,1,1.5514175678436888,228,803897585
Same data selection and inference,-0.2373590618111051,0.08371599317557965,0,2.835289325341766,229,2012557408
Split selection and independent inference,-0.015927314997651643,0.11588809530269087,1,0.1374370245369096,229,2012557408
Same data selection and inference,0.11749291820433796,0.07708606924291884,1,1.5241783548994607,230,2448944494
Split selection and independent inference,-0.07677645224287152,0.12272507077478137,1,0.6255971315247204,230,2448944494
Same data selection and inference,0.2850219371939198,0.08059911499832534,0,3.5362911515820232,231,4085842731
Split selection and independent inference,0.3537365847442031,0.11734986698159226,0,3.014375677133839,231,4085842731
Same data selection and inference,0.2531420642850633,0.08633594587135175,0,2.9320587355615184,232,2788238174
Split selection and independent inference,0.17680316958301767,0.13225785298517376,1,1.3368065910070195,232,2788238174
Same data selection and inference,0.1232195856895997,0.08358493324340831,1,1.4741841730108347,233,4154883207
Split selection and independent inference,-0.03145398541080347,0.11291250183494686,1,0.2785695551833778,233,4154883207
Same data selection and inference,-0.163455210734274,0.08300390645847604,0,1.9692472042390552,234,4150818983
Split selection and independent inference,-0.07983223703325965,0.12576664996144438,1,0.634764757252685,234,4150818983
Same data selection and inference,-0.20360551574648533,0.07881084901232957,0,2.5834706553488878,235,3176658661
Split selection and independent inference,-0.08596371802157633,0.10639858743395732,1,0.8079404068680412,235,3176658661
Same data selection and inference,0.23223485282827666,0.0844587724669442,0,2.749683023384807,236,2425593149
Split selection and independent inference,0.17582921732433104,0.11787499459344043,1,1.491658327796994,236,2425593149
Same data selection and inference,0.19842701209397187,0.09301800703128299,0,2.1332107451758096,237,4194496938
Split selection and independent inference,-0.029186346293711415,0.1287105815314396,1,0.22675949363636574,237,4194496938
Same data selection and inference,0.2700790126198638,0.08441279622698693,0,3.1995032114991,238,2772479974
Split selection and independent inference,0.2699408443093112,0.12183773798384184,0,2.2155766249132993,238,2772479974
Same data selection and inference,0.21390112163091243,0.08802100353358012,0,2.4301145527079666,239,575274540
Split selection and independent inference,0.07238902744725269,0.12742955124621552,1,0.5680709595169554,239,575274540
Same data selection and inference,0.2122970055526518,0.0861710752621626,0,2.4636689852919895,240,140396734
Split selection and independent inference,0.05510154559764586,0.12717435247890746,1,0.4332756135462513,240,140396734
Same data selection and inference,0.244851526463177,0.07782576901023702,0,3.1461497853104388,241,1224186988
Split selection and independent inference,0.23858657829195126,0.11200168099814306,0,2.1302053341137523,241,1224186988
Same data selection and inference,0.17245723154365666,0.08108328880028841,0,2.1269146095988556,242,828315477
Split selection and independent inference,0.10808219190768137,0.11487956700243848,1,0.9408304255306531,242,828315477
Same data selection and inference,-0.19331156567926042,0.08735214577956221,0,2.213014505300104,243,797213995
Split selection and independent inference,-0.08618882228782149,0.1300116134251363,1,0.6629317183072342,243,797213995
Same data selection and inference,0.1849366709187957,0.09259727225838361,0,1.9972151058915435,244,3696062154
Split selection and independent inference,0.024794788227151414,0.14071977012433673,1,0.1761997493688578,244,3696062154
Same data selection and inference,-0.16593798142241287,0.08225427876819509,0,2.0173781097765264,245,3340372054
Split selection and independent inference,0.13025311274155105,0.11747434007041924,1,1.1087792675700212,245,3340372054
Same data selection and inference,0.24301883910742694,0.089930435613105,0,2.702298031257544,246,1148640379
Split selection and independent inference,-0.0855111395122681,0.12349774311924501,1,0.6924105441319814,246,1148640379
Same data selection and inference,0.20653075582266012,0.08632970000884302,0,2.39234881855844,247,109915679
Split selection and independent inference,-0.07886226635690591,0.12362104635258615,1,0.6379355998328848,247,109915679
Same data selection and inference,0.18760117191036974,0.08632279886549771,0,2.1732517292757976,248,3694925242
Split selection and independent inference,0.05370481898340092,0.13462668762116048,1,0.39891658877121217,248,3694925242
Same data selection and inference,-0.22506973983329706,0.08841330396536085,0,2.545654666649223,249,2556497973
Split selection and independent inference,-0.24388233373993895,0.12732902800723167,1,1.9153710474102388,249,2556497973
Same data selection and inference,-0.21259383277346594,0.08455313604625864,0,2.514322267800414,250,611953998
Split selection and independent inference,-0.06850675642352698,0.11578798387692553,1,0.5916568725848516,250,611953998
Same data selection and inference,-0.19314749261805012,0.08324265909868883,0,2.320294602663557,251,1811238185
Split selection and independent inference,0.0869201521723254,0.12492121659029405,1,0.6957997571973599,251,1811238185
Same data selection and inference,-0.1762928225358015,0.08132038430304028,0,2.1678798501350727,252,159672497
Split selection and independent inference,-0.08436914304648736,0.11626964258992156,1,0.725633460008594,252,159672497
Same data selection and inference,-0.1416142244557424,0.08457797576679067,1,1.6743628961541885,253,993660590
Split selection and independent inference,0.021875811793062104,0.11849016670618341,1,0.18462132682543111,253,993660590
Same data selection and inference,0.21722224567230494,0.08387453220553281,0,2.5898474776587284,254,914134274
Split selection and independent inference,-0.04122320860968355,0.11471704206209689,1,0.3593468578746062,254,914134274
Same data selection and inference,0.18837112644497594,0.0895769642408032,0,2.1028969673340527,255,688968663
Split selection and independent inference,-0.031834973363072214,0.12600838190890434,1,0.25264171224805326,255,688968663
Same data selection and inference,0.18412585765271672,0.08350853023012839,0,2.2048748450644795,256,2442745011
Split selection and independent inference,-0.03830091371720971,0.12478232557086769,1,0.3069418168156952,256,2442745011
Same data selection and inference,-0.1774100981328566,0.08353564633768257,0,2.1237651937916193,257,815420865
Split selection and independent inference,-0.0592252317537851,0.1271857470454803,1,0.4656593457174629,257,815420865
Same data selection and inference,-0.1678108124539752,0.0883308277717344,1,1.8997989341573243,258,867007802
Split selection and independent inference,-0.17106820935827718,0.1244498375973966,1,1.3745956817693414,258,867007802
Same data selection and inference,0.22571985616010737,0.09272956922626822,0,2.434173457760073,259,1218178708
Split selection and independent inference,0.06725350028511815,0.1303826806419415,1,0.5158162108187553,259,1218178708
Same data selection and inference,0.1920523201007053,0.08069864207009947,0,2.3798705303352894,260,3015686192
Split selection and independent inference,-0.09680342065021952,0.10869235893694093,1,0.8906184537441229,260,3015686192
Same data selection and inference,-0.3225585984458879,0.08429284808794381,0,3.8266425415992398,261,872146757
Split selection and independent inference,-0.3627216214414602,0.12122047172388994,0,2.9922472358270453,261,872146757
Same data selection and inference,0.1594141071597131,0.09196332381998858,1,1.733453082576207,262,2951551944
Split selection and independent inference,0.10441000431969442,0.12922204429451992,1,0.8079891081255883,262,2951551944
Same data selection and inference,0.24579573540854918,0.08565451101923995,0,2.8696181028146652,263,2424317653
Split selection and independent inference,0.2196791569217626,0.12369802091091682,1,1.7759310561643358,263,2424317653
Same data selection and inference,0.19489011504586382,0.08494308494898721,0,2.2943611615107407,264,1946832087
Split selection and independent inference,-0.002070904525774706,0.11861506846516702,1,0.01745903410562762,264,1946832087
Same data selection and inference,-0.2804548762519228,0.08500641822967582,0,3.29922001294269,265,2062725877
Split selection and independent inference,-0.321465641768764,0.12074708783790766,0,2.6623055472799755,265,2062725877
Same data selection and inference,-0.2173384602448573,0.09216040122968434,0,2.358262956160545,266,1978271982
Split selection and independent inference,0.1577079255425169,0.13406135108730455,1,1.1763862161870429,266,1978271982
Same data selection and inference,0.17539343004657243,0.0807789674807059,0,2.1712759585403867,267,3101595363
Split selection and independent inference,-0.005396076148014608,0.12061300023886352,1,0.04473876064212108,267,3101595363
Same data selection and inference,0.18073026263685166,0.08302076500611374,0,2.1769284181318067,268,1804721463
Split selection and independent inference,-0.03344553832336246,0.11521309982298937,1,0.29029284321615667,268,1804721463
Same data selection and inference,-0.15170814665370153,0.08904292437910342,1,1.7037641981276208,269,2912557242
Split selection and independent inference,-0.12173692632094524,0.11738199619786661,1,1.0371004946596551,269,2912557242
Same data selection and inference,0.3315238352043403,0.09229514980740759,0,3.5919962847032756,270,4484556
Split selection and independent inference,0.18994070877148728,0.13315235239959278,1,1.426491574114076,270,4484556
Same data selection and inference,-0.17710624803747219,0.08576774860439536,0,2.0649515805104857,271,3007934128
Split selection and independent inference,0.01178737846091335,0.1361213310417879,1,0.08659464589936124,271,3007934128
Same data selection and inference,-0.21899674393141724,0.09008239531174206,0,2.4310715004141485,272,2959238852
Split selection and independent inference,-0.13163382085936393,0.12006216421319411,1,1.0963805435459422,272,2959238852
Same data selection and inference,0.24569945467741378,0.08067389244332455,0,3.045588197569912,273,542438569
Split selection and independent inference,-0.07584652036648959,0.10635255309709486,1,0.7131612561970684,273,542438569
Same data selection and inference,-0.14063333151493404,0.08484659968102613,1,1.6575010907170538,274,4069847025
Split selection and independent inference,0.0847862722149417,0.11060737971786025,1,0.7665516752247128,274,4069847025
Same data selection and inference,0.15489192299712654,0.08160224493876964,1,1.8981331103494752,275,851806075
Split selection and independent inference,-0.008718215546142551,0.1120183794601189,1,0.07782843840591744,275,851806075
Same data selection and inference,-0.13975957732554228,0.08103718684342522,1,1.7246351060480005,276,4054021215
Split selection and independent inference,-0.06145901267037437,0.12938356348353702,1,0.47501406682305913,276,4054021215
Same data selection and inference,0.19849830112693645,0.09164462217713545,0,2.16595689317447,277,1320889164
Split selection and independent inference,-0.02940482087413062,0.13390877179185046,1,0.21958845922235667,277,1320889164
Same data selection and inference,0.17847673982397078,0.0914183931723159,1,1.9523066817369814,278,3700578186
Split selection and independent inference,0.0490592949980321,0.13160962023024414,1,0.37276374563048986,278,3700578186
Same data selection and inference,-0.22175217021443627,0.08468686103814393,0,2.618495567034378,279,4049789060
Split selection and independent inference,-0.18128883381660227,0.11659983800524563,1,1.5547949029607262,279,4049789060
Same data selection and inference,0.18398560426367552,0.07901117182497958,0,2.328602399053497,280,1538866372
Split selection and independent inference,0.0912391477641064,0.11278958618001618,1,0.8089323744701525,280,1538866372
Same data selection and inference,-0.20955736222911192,0.08093909460438627,0,2.5890747018283986,281,1656902450
Split selection and independent inference,-0.13489729155205554,0.10827112529240263,1,1.245921211105407,281,1656902450
Same data selection and inference,-0.164801771872028,0.08293865286783757,0,1.9870321758738836,282,1603685032
Split selection and independent inference,-0.08693799953037225,0.11666212534694516,1,0.7452118609345115,282,1603685032
Same data selection and inference,0.14059121997547125,0.09335023994200337,1,1.5060616883557851,283,3347532616
Split selection and independent inference,0.11477059510994557,0.12450559460982252,1,0.9218107464938854,283,3347532616
Same data selection and inference,0.2320336483018209,0.08920453533024487,0,2.601141830320702,284,1608607856
Split selection and independent inference,0.22906549968136147,0.12893238432143034,1,1.7766327745114665,284,1608607856
Same data selection and inference,0.1920881737886713,0.08256427527471576,0,2.3265289151940975,285,224553243
Split selection and independent inference,0.15507905772365507,0.117522533929058,1,1.3195687034562062,285,224553243
Same data selection and inference,0.2705394276624692,0.07943568118263902,0,3.405767076390309,286,3785585571
Split selection and independent inference,-0.02889821120001942,0.1120286160148577,1,0.2579538356180962,286,3785585571
Same data selection and inference,0.24153173417765572,0.09004451885608905,0,2.6823590957676897,287,1009099404
Split selection and independent inference,0.06065325961447968,0.13053790793907233,1,0.4646409657705651,287,1009099404
Same data selection and inference,0.13714166706094333,0.08105135373922998,1,1.6920342564810842,288,2979153257
Split selection and independent inference,0.036507058793278396,0.12041401137874633,1,0.3031794919484102,288,2979153257
Same data selection and inference,-0.24322559485829834,0.09553079695429995,0,2.546043816369005,289,1967287853
Split selection and independent inference,0.15054539989754118,0.13773645675422033,1,1.0929960262167726,289,1967287853
Same data selection and inference,0.17471603729341467,0.08160503585231735,0,2.140995778858582,290,3327478919
Split selection and independent inference,-0.09077010891194619,0.10972842438265103,1,0.8272251189482831,290,3327478919
Same data selection and inference,0.14971840166148956,0.09059827177701918,1,1.6525525125907157,291,303207084
Split selection and independent inference,0.15474945232997056,0.12345523016102701,1,1.2534864025454846,291,303207084
Same data selection and inference,0.14862142811093554,0.08247795286868272,1,1.8019534062340656,292,3317786221
Split selection and independent inference,-0.08185296105772143,0.11392089217271696,1,0.7185070226945123,292,3317786221
Same data selection and inference,-0.12883557183869349,0.08246932265932676,1,1.5622242027002147,293,543622032
Split selection and independent inference,0.024304845679172904,0.11892627082331497,1,0.20436902217578023,293,543622032
Same data selection and inference,0.24732362769735072,0.09049593347486147,0,2.7329805683042525,294,3723139653
Split selection and independent inference,-0.009257044888672903,0.12542730914035735,1,0.07380406190739498,294,3723139653
Same data selection and inference,-0.13503452684880202,0.08009170610424633,1,1.685998880746064,295,3277357159
Split selection and independent inference,-0.05428194576004712,0.10748265129152951,1,0.5050298360506201,295,3277357159
Same data selection and inference,-0.1538068520756035,0.07795932851707127,0,1.9729114526932257,296,3444464975
Split selection and independent inference,0.0008034873800005203,0.10726066673879017,1,0.007490978794279152,296,3444464975
Same data selection and inference,-0.23030708531708277,0.08771494407072722,0,2.6256311026246473,297,1854821413
Split selection and independent inference,-0.30067937849614007,0.12363139886715911,0,2.4320632238353745,297,1854821413
Same data selection and inference,-0.13125671413519296,0.08252095802817727,1,1.5905864070358293,298,3823471734
Split selection and independent inference,0.02727901769624394,0.10917625006567454,1,0.24986219695065873,298,3823471734
Same data selection and inference,-0.2143125750429253,0.08828262824293003,0,2.4275735703426817,299,1670545464
Split selection and independent inference,0.010405922634694052,0.12749497006145497,1,0.08161829937038459,299,1670545464
Same data selection and inference,-0.2537474959554107,0.08151580667727806,0,3.1128624778259226,300,3206860685
Split selection and independent inference,-0.10283595398505395,0.11565591260759656,1,0.8891543170296979,300,3206860685
Same data selection and inference,0.21764300061399283,0.09496896253125447,0,2.2917276846355574,301,1473435374
Split selection and independent inference,0.028405785744625486,0.1418316844599086,1,0.2002781385047635,301,1473435374
Same data selection and inference,0.186273578280645,0.08381756082193462,0,2.222369351410405,302,2025009465
Split selection and independent inference,-0.10248812815756964,0.12682049498141695,1,0.8081353741174662,302,2025009465
Same data selection and inference,0.23400532014338724,0.09168366695144448,0,2.552311964870647,303,866549581
Split selection and independent inference,0.12725150345095546,0.139447288084739,1,0.9125419733772633,303,866549581
Same data selection and inference,-0.2637742964360469,0.07763635256018547,0,3.3975616800333714,304,536905245
Split selection and independent inference,-0.2582977464050164,0.11076581775765455,0,2.3319265061550682,304,536905245
Same data selection and inference,0.20732032093026548,0.09105345294558131,0,2.2769078406523673,305,3702613330
Split selection and independent inference,-0.23485270394785876,0.13713285620505067,1,1.7125925212021438,305,3702613330
Same data selection and inference,-0.1535105873608737,0.07919743179526142,1,1.9383278457529303,306,1025873017
Split selection and independent inference,-0.06244563444892722,0.11641655621071142,1,0.5363982278938229,306,1025873017
Same data selection and inference,0.18919340503261173,0.08652175137251711,0,2.1866571357073497,307,1420733760
Split selection and independent inference,0.004078355637505598,0.12220542681225538,1,0.03337295031726529,307,1420733760
Same data selection and inference,-0.14829594540230942,0.0769239637271717,1,1.9278250653889166,308,3859281847
Split selection and independent inference,0.09429590546868123,0.11734054807890695,1,0.8036088718903112,308,3859281847
Same data selection and inference,0.1375583015672746,0.08284667177583842,1,1.6603962309973255,309,1037225184
Split selection and independent inference,-0.19104342649469572,0.12560933140036928,1,1.5209333921678216,309,1037225184
Same data selection and inference,0.21586014268380355,0.08059543976150248,0,2.6783170775241816,310,33948918
Split selection and independent inference,0.18568587544938184,0.1114765008045136,1,1.665695228225746,310,33948918
Same data selection and inference,-0.18627327033530416,0.08775208490975547,0,2.122721876373287,311,3857926275
Split selection and independent inference,-0.1660570209939993,0.12667631897914486,1,1.3108765895016086,311,3857926275
Same data selection and inference,-0.17010192496212242,0.08198487589461186,0,2.074796395139774,312,2577987446
Split selection and independent inference,-0.09225780072871789,0.12228301785812269,1,0.7544612681685599,312,2577987446
Same data selection and inference,-0.22942860576087878,0.08472345658057223,0,2.707970319207781,313,4203913918
Split selection and independent inference,-0.07463018747032253,0.123711067922216,1,0.6032620098085861,313,4203913918
Same data selection and inference,0.20835085632962957,0.08569889374632829,0,2.4311965676751366,314,1296263512
Split selection and independent inference,0.12404607390237381,0.12496245158875977,1,0.9926667757015389,314,1296263512
Same data selection and inference,-0.2264793853523585,0.08380355009022532,0,2.7025034751931662,315,3052232583
Split selection and independent inference,-0.2075975563499136,0.11925739393515178,1,1.7407520783390442,315,3052232583
Same data selection and inference,-0.2813817820833724,0.0780558051992026,0,3.604879628943305,316,3642199229
Split selection and independent inference,-0.2671565887424615,0.11253090719903361,0,2.374073002627991,316,3642199229
Same data selection and inference,0.16215179822523343,0.0835757744806856,1,1.940177033749257,317,2073921256
Split selection and independent inference,0.07204128251570249,0.1219954824602316,1,0.5905241822309829,317,2073921256
Same data selection and inference,0.17394096556038582,0.09019817640132871,1,1.9284310670146043,318,541498895
Split selection and independent inference,0.052439328098672945,0.12127278200930174,1,0.4324080575198712,318,541498895
Same data selection and inference,0.18205953318308807,0.08439394419025974,0,2.1572582598183665,319,4138352444
Split selection and independent inference,-0.0053767089148129285,0.12500145128617904,1,0.043013171923128,319,4138352444
Same data selection and inference,-0.1507536434974153,0.08600569040455099,1,1.752833362400846,320,2454778209
Split selection and independent inference,0.03318962423499065,0.13028445460490057,1,0.2547473859075605,320,2454778209
Same data selection and inference,0.16273512244707358,0.08989707740816553,1,1.8102381872571536,321,1891902217
Split selection and independent inference,-0.04699584604379602,0.12627546268844272,1,0.3721692642675012,321,1891902217
Same data selection and inference,-0.17146516480579438,0.0867722010802616,0,1.9760379784211584,322,3892109748
Split selection and independent inference,0.014092272763028383,0.13177604487939087,1,0.10694108155944772,322,3892109748
Same data selection and inference,-0.1502218235362428,0.08434800832476202,1,1.7809765342395432,323,4187151104
Split selection and independent inference,-0.15737197150996576,0.12142737391111894,1,1.296017252462012,323,4187151104
Same data selection and inference,0.18621353894533638,0.0849010900065749,0,2.1932997436300954,324,1479955206
Split selection and independent inference,-0.230961648518998,0.12411957024367004,1,1.8607996149646415,324,1479955206
Same data selection and inference,-0.2145948157646847,0.08309405809139415,0,2.582553081336507,325,4099696996
Split selection and independent inference,0.10310147172373858,0.11629182109696615,1,0.8865754336908249,325,4099696996
Same data selection and inference,0.17937168159648617,0.08639399989253564,0,2.076205313095866,326,25051013
Split selection and independent inference,-0.1198498324969021,0.12448764050284301,1,0.9627448316378445,326,25051013
Same data selection and inference,0.11829933794898016,0.07934429764298462,1,1.4909620661244813,327,903549356
Split selection and independent inference,0.23640267381342117,0.1169127475398134,0,2.022043607630697,327,903549356
Same data selection and inference,0.2384135295930514,0.08897255968306757,0,2.6796298818682187,328,1801229183
Split selection and independent inference,0.022603235069180987,0.12348576621677868,1,0.18304324264791066,328,1801229183
Same data selection and inference,-0.24625750802668864,0.08594883990046388,0,2.8651638383005045,329,3370980437
Split selection and independent inference,-0.1822408652016083,0.11885500031296456,1,1.533304149776942,329,3370980437
Same data selection and inference,0.25659157274507205,0.08824033714517004,0,2.907871627042134,330,167840116
Split selection and independent inference,-0.18474332350986775,0.1264992204475286,1,1.4604305295817896,330,167840116
Same data selection and inference,0.13288999250456865,0.08141845471890789,1,1.6321851472539366,331,3487129538
Split selection and independent inference,0.023180202636381528,0.12462982993331141,1,0.18599241167852912,331,3487129538
Same data selection and inference,0.3473548928515174,0.08905005223549933,0,3.9006702874571273,332,1614752301
Split selection and independent inference,0.2781441742520221,0.12801226270692342,0,2.17279320254511,332,1614752301
Same data selection and inference,-0.1881389252723878,0.08697179321618925,0,2.163217732037827,333,2641289525
Split selection and independent inference,-0.03971486397141615,0.12611347702358128,1,0.3149137182538396,333,2641289525
Same data selection and inference,0.1926135686909201,0.08494461479959158,0,2.267519478961087,334,3213492724
Split selection and independent inference,-0.060642625634411605,0.12711680074985504,1,0.4770622394261347,334,3213492724
Same data selection and inference,0.20260223886720183,0.08098438827905242,0,2.5017443876847474,335,1337221729
Split selection and independent inference,0.11723379555034205,0.11366754641807054,1,1.031374382967279,335,1337221729
Same data selection and inference,-0.23287032790925496,0.09536187543124569,0,2.4419646410703253,336,2103674058
Split selection and independent inference,0.3252113143428377,0.13224621450378576,0,2.4591351485038384,336,2103674058
Same data selection and inference,-0.22571009939634387,0.08354362739332781,0,2.7017033667174735,337,3388699764
Split selection and independent inference,-0.14110052455673008,0.12082344131680141,1,1.16782408296716,337,3388699764
Same data selection and inference,-0.2511247739050611,0.10755480891642791,0,2.3348539822165435,338,2144845868
Split selection and independent inference,0.016168479007350835,0.1455598874206061,1,0.11107784770835123,338,2144845868
Same data selection and inference,-0.341786411065351,0.08620359731421644,0,3.9648741086699943,339,3538672749
Split selection and independent inference,-0.39346381518452855,0.12579481461521624,0,3.1278222110192995,339,3538672749
Same data selection and inference,-0.26805139137394673,0.08683524464795263,0,3.086896253481872,340,3562987206
Split selection and independent inference,-0.20142033943382867,0.12200827447160843,1,1.6508744206582446,340,3562987206
Same data selection and inference,-0.15030718885577227,0.08476336154914843,1,1.7732565829001423,341,1020183885
Split selection and independent inference,0.21455054942630594,0.11474392020181601,1,1.8698206323171302,341,1020183885
Same data selection and inference,-0.1352666614278222,0.0875457092092598,1,1.5450975570315548,342,3960335318
Split selection and independent inference,0.005884085870167402,0.12020319948492292,1,0.048951158499782224,342,3960335318
Same data selection and inference,-0.1834723704622266,0.08224125845708101,0,2.2309042189325785,343,566009210
Split selection and independent inference,-0.1681911760376092,0.11159914881170345,1,1.5071008858803312,343,566009210
Same data selection and inference,0.17004523700874502,0.08677911509556516,1,1.9595179879569338,344,3940194606
Split selection and independent inference,0.2025401219783652,0.1258486839338661,1,1.6093940409007432,344,3940194606
Same data selection and inference,0.18326554440473344,0.07926950649012302,0,2.3119299276521716,345,3528008277
Split selection and independent inference,-0.05954230855425846,0.1086706281406962,1,0.5479153803838223,345,3528008277
Same data selection and inference,-0.18471951353995716,0.09283434530382056,0,1.989775582899006,346,3045281438
Split selection and independent inference,0.30990392339408296,0.13456070994040284,0,2.3030788372871984,346,3045281438
Same data selection and inference,-0.236971917716621,0.07777960240023832,0,3.046710325121113,347,2412918864
Split selection and independent inference,-0.18660464652129435,0.11539757747031698,1,1.617058612597769,347,2412918864
Same data selection and inference,0.17010226789692906,0.0819464810859671,0,2.075772695089627,348,1360264906
Split selection and independent inference,0.01902288333731872,0.11746029686691511,1,0.16195160275196674,348,1360264906
Same data selection and inference,0.24812500650477373,0.08372070919801397,0,2.9637231801024897,349,4071437225
Split selection and independent inference,0.09300743336275329,0.12035168091429549,1,0.7727971280183904,349,4071437225
Same data selection and inference,-0.16878921384509923,0.0796661706884556,0,2.1187062511786876,350,550220514
Split selection and independent inference,0.08918092417512527,0.11720174134545341,1,0.7609180815177782,350,550220514
Same data selection and inference,-0.2014405288953486,0.08601234498448976,0,2.3419955464727016,351,2647894322
Split selection and independent inference,-0.19906931675200845,0.1198821478907915,1,1.6605417925390669,351,2647894322
Same data selection and inference,-0.18367445275864389,0.08575055352164487,0,2.141962298963836,352,2391870829
Split selection and independent inference,0.06457648892166094,0.134105110221727,1,0.481536377061928,352,2391870829
Same data selection and inference,0.1953959226219318,0.07483826785868669,0,2.610909207451033,353,500331053
Split selection and independent inference,0.003361242469369322,0.11095276169546398,1,0.030294356066548796,353,500331053
Same data selection and inference,0.20193297837927443,0.0875176798467781,0,2.3073392568542648,354,2114530751
Split selection and independent inference,0.11754412983328347,0.12128888917398295,1,0.9691252894951671,354,2114530751
Same data selection and inference,-0.21018588465892338,0.10054168743399547,0,2.0905346829086007,355,1648808653
Split selection and independent inference,0.07230563221236265,0.14304562307738658,1,0.505472524477354,355,1648808653
Same data selection and inference,0.19600424348905035,0.07946031530156332,0,2.466693502853419,356,121967645
Split selection and independent inference,0.10095600706415887,0.1186410299514077,1,0.8509367046586485,356,121967645
Same data selection and inference,0.174028523772043,0.08252873157775717,0,2.108702271863663,357,32474160
Split selection and independent inference,-0.015752183415889714,0.11270469279660865,1,0.13976510671402767,357,32474160
Same data selection and inference,0.20193085916945755,0.08322307692285988,0,2.426380598215911,358,2028589372
Split selection and independent inference,0.0434413261542188,0.11055434916555706,1,0.3929409062791791,358,2028589372
Same data selection and inference,0.16414029882237477,0.08978226941871366,1,1.8282039414361515,359,2812461475
Split selection and independent inference,-0.0005498455119426893,0.12509124566954688,1,0.004395555492310104,359,2812461475
Same data selection and inference,-0.1422626722168786,0.0835803817886485,1,1.7021060346029677,360,2030904775
Split selection and independent inference,-0.0011938903004791953,0.11560929994148993,1,0.01032693997008394,360,2030904775
Same data selection and inference,-0.2014445007811015,0.09245428842671649,0,2.178855131644603,361,1045754220
Split selection and independent inference,0.09540148460505589,0.12394015532716536,1,0.7697383011440011,361,1045754220
Same data selection and inference,0.27499646191148436,0.0813254482683758,0,3.3814318613282017,362,3985292727
Split selection and independent inference,0.27892723457131574,0.1143420669017291,0,2.4394104648382715,362,3985292727
Same data selection and inference,0.17497053804165483,0.08903521371139875,0,1.9651835576967251,363,2991114414
Split selection and independent inference,-0.0124859905315143,0.12853138935518355,1,0.09714351174568356,363,2991114414
Same data selection and inference,-0.16569238641008768,0.07605459586683591,0,2.1785979469301067,364,1521929723
Split selection and independent inference,-0.15798949692480885,0.10576952993079637,1,1.4937146551391438,364,1521929723
Same data selection and inference,-0.16144145853915384,0.07701065147664805,0,2.096352328458197,365,2200587254
Split selection and independent inference,-0.09665327345282228,0.11219376889768329,1,0.861485217962208,365,2200587254
Same data selection and inference,-0.1737107324565081,0.08740060775401985,0,1.987523163973863,366,2217627022
Split selection and independent inference,0.023230921281128098,0.13129051898979424,1,0.17694287036015094,366,2217627022
Same data selection and inference,0.17516089129481086,0.08544271812804208,0,2.0500388462866974,367,924584848
Split selection and independent inference,-0.07432181263642461,0.1100897229397017,1,0.6751021862152575,367,924584848
Same data selection and inference,0.19897430315116102,0.08127754066120592,0,2.4480846926773734,368,3632645721
Split selection and independent inference,-0.1607087532974866,0.11470958858231842,1,1.401005402282984,368,3632645721
Same data selection and inference,0.12742543089277036,0.07918762533622366,1,1.6091583798823774,369,3797322691
Split selection and independent inference,-0.01443085196004505,0.11696398079857023,1,0.12337859793689113,369,3797322691
Same data selection and inference,0.22725461280812947,0.08480587353207295,0,2.679703696727839,370,1378807030
Split selection and independent inference,0.24247874218465,0.11926737191418292,0,2.03306854417084,370,1378807030
Same data selection and inference,-0.1458568140069654,0.08155169120149944,1,1.7885197947223397,371,1821180069
Split selection and independent inference,-0.023077006157745817,0.10753208387931754,1,0.21460577462299504,371,1821180069
Same data selection and inference,-0.2311196668371727,0.08228293071851261,0,2.8088409688253084,372,3935593168
Split selection and independent inference,0.04815356538165171,0.1267698728438481,1,0.37985023019598707,372,3935593168
Same data selection and inference,0.1880224937263884,0.07892206181583654,0,2.3823819271870534,373,1583729569
Split selection and independent inference,0.12485012054666306,0.10927480389067033,1,1.1425334670156522,373,1583729569
Same data selection and inference,0.25092873936093973,0.0858748102460795,0,2.922029622445606,374,3159089999
Split selection and independent inference,0.11903146903595477,0.12042960256192742,1,0.9883904497214154,374,3159089999
Same data selection and inference,0.17831846473930227,0.07989365575668173,0,2.2319477441660194,375,2570836310
Split selection and independent inference,-0.02344540342109479,0.11950359485921831,1,0.19618994264327147,375,2570836310
Same data selection and inference,-0.21721269813535096,0.08249631305605454,0,2.632998858843054,376,710523977
Split selection and independent inference,0.05151738853965515,0.11653660757669747,1,0.442070432724322,376,710523977
Same data selection and inference,-0.18639282660335163,0.08195466011036494,0,2.2743407922422487,377,2946500660
Split selection and independent inference,0.05802131274156877,0.11133306931277265,1,0.5211507515216981,377,2946500660
Same data selection and inference,0.17347324621522764,0.08188314566918194,0,2.118546433426985,378,1850972648
Split selection and independent inference,0.14021535951113998,0.11992153612081165,1,1.1692258458887974,378,1850972648
Same data selection and inference,-0.23217869224337387,0.08213082397317296,0,2.826937330121176,379,1507124464
Split selection and independent inference,-0.17959267996291162,0.12392006954380985,1,1.4492622593261186,379,1507124464
Same data selection and inference,0.21287236037114443,0.09352922787663184,0,2.275998264969429,380,2316449893
Split selection and independent inference,0.09930538755262323,0.13508098928670859,1,0.7351544290355184,380,2316449893
Same data selection and inference,0.15763784068716868,0.08187836541629433,1,1.9252685356588437,381,2288353033
Split selection and independent inference,0.00903049176885014,0.11528231077479385,1,0.07833371579870023,381,2288353033
Same data selection and inference,0.2212119443923978,0.08296043120148155,0,2.666475344796029,382,3397438842
Split selection and independent inference,0.23669925376136547,0.11350227598389818,0,2.0854141620467983,382,3397438842
Same data selection and inference,-0.12376531848071265,0.08978893547245444,1,1.378402782363775,383,1906602876
Split selection and independent inference,0.2535799187971666,0.11284514450821642,0,2.247149577434438,383,1906602876
Same data selection and inference,0.13585048241498068,0.08203394585873613,1,1.6560276479802343,384,1864557344
Split selection and independent inference,-0.34341876645872565,0.1188843331949025,0,2.8886797547639413,384,1864557344
Same data selection and inference,-0.1870316198504273,0.0816930744196658,0,2.289442785438903,385,3873187516
Split selection and independent inference,-0.12494466045530331,0.11926253215874075,1,1.0476438676398345,385,3873187516
Same data selection and inference,0.20896669106224142,0.09037391814664887,0,2.312245560972063,386,3335788139
Split selection and independent inference,-0.014371458419095583,0.11760352062103402,1,0.12220262066308558,386,3335788139
Same data selection and inference,0.2706875468457337,0.08176312381806443,0,3.3106311770579517,387,1589971184
Split selection and independent inference,0.19299102463449605,0.12425121557837455,1,1.5532324873937522,387,1589971184
Same data selection and inference,0.21305957267938203,0.08809737770872134,0,2.418455330007965,388,3198206430
Split selection and independent inference,0.14506862226781012,0.12343803061222619,1,1.1752344196379416,388,3198206430
Same data selection and inference,0.17325276760720346,0.08793573836427966,0,1.970220195223611,389,461015892
Split selection and independent inference,-0.03730042855692471,0.11685951209647037,1,0.3191903499146248,389,461015892
Same data selection and inference,0.19552919087849635,0.08972455123425624,0,2.1792161475179896,390,1715361331
Split selection and independent inference,-0.004330716625321504,0.1360273517371198,1,0.031837101656517194,390,1715361331
Same data selection and inference,-0.17797433807398355,0.08366180833519367,0,2.1273068514240543,391,3598640498
Split selection and independent inference,-0.18354808587209706,0.11846990561918333,1,1.5493224622133563,391,3598640498
Same data selection and inference,-0.17569943752896156,0.08611876957472103,0,2.040199115670316,392,4105805589
Split selection and independent inference,-0.0994084759994177,0.11773051171898745,1,0.8443730902715954,392,4105805589
Same data selection and inference,0.1942698856316477,0.08109572842011925,0,2.3955624965254123,393,1146313787
Split selection and independent inference,-0.036716659882391096,0.12572606904104858,1,0.2920369670541707,393,1146313787
Same data selection and inference,-0.21080635741545534,0.08457536194260466,0,2.4925268136424266,394,4011969758
Split selection and independent inference,0.0046677034902341714,0.13182975911404857,1,0.03540705468630984,394,4011969758
Same data selection and inference,0.15515457160716803,0.08134639429909754,1,1.9073318853776082,395,107660625
Split selection and independent inference,0.07202046400559296,0.12111717452958025,1,0.5946346113614426,395,107660625
Same data selection and inference,-0.2317230969345135,0.08462902939095263,0,2.7381041541200304,396,61674451
Split selection and independent inference,0.009262957075401501,0.12077738834541073,1,0.0766944641070596,396,61674451
Same data selection and inference,0.1523448968128611,0.08313502608792164,1,1.8324995369790913,397,2535304756
Split selection and independent inference,0.02750626662534375,0.12438556485246713,1,0.22113712839563615,397,2535304756
Same data selection and inference,-0.25571650191374323,0.0828514143923054,0,3.0864470303779417,398,3995934779
Split selection and independent inference,-0.2481660164234631,0.11778623754170571,0,2.1069186146267094,398,3995934779
Same data selection and inference,0.16994731525343887,0.08052591751921817,0,2.110467294121542,399,781095924
Split selection and independent inference,0.11107057351007872,0.11865325259774104,1,0.9360937949727416,399,781095924
Same data selection and inference,0.17081852328701283,0.08247597019748666,0,2.071130813956988,400,663673587
Split selection and independent inference,-0.10732906848348871,0.11913908600843054,1,0.9008720150488134,400,663673587
Same data selection and inference,-0.2127274233093832,0.08367173120688953,0,2.5424049465808976,401,2959099943
Split selection and independent inference,-0.1334450716194707,0.11330982067662236,1,1.1777008455455313,401,2959099943
Same data selection and inference,0.19895840717694327,0.08681311231606813,0,2.291801340476977,402,440510385
Split selection and independent inference,0.1391643666440021,0.12202552138029372,1,1.140452956642529,402,440510385
Same data selection and inference,0.13824465851885664,0.08779231973454805,1,1.5746782741002636,403,1732933657
Split selection and independent inference,-0.05349450271640577,0.13099888299306794,1,0.40835846454688113,403,1732933657
Same data selection and inference,-0.1869266170868446,0.08475143102034395,0,2.20558655867385,404,2007356069
Split selection and independent inference,-0.0729133119198052,0.13154212086270237,1,0.5542963078412638,404,2007356069
Same data selection and inference,-0.29469794100725377,0.08254727216580753,0,3.570050630083966,405,2859586122
Split selection and independent inference,0.05692876685791977,0.121711108733993,1,0.46773681917844523,405,2859586122
Same data selection and inference,-0.16682779142043838,0.08221774955734203,0,2.029097029761023,406,4131148170
Split selection and independent inference,-0.010758950545863639,0.1171665192379181,1,0.0918261514965426,406,4131148170
Same data selection and inference,0.20268125489422292,0.08526817898536732,0,2.376985849891372,407,2577408647
Split selection and independent inference,-0.03144869817838026,0.12064559946119341,1,0.26067008095472205,407,2577408647
Same data selection and inference,0.28617867390994106,0.09028390923990157,0,3.169763873975702,408,1925127552
Split selection and independent inference,0.22536955204884543,0.13111153784673749,1,1.7189147175765005,408,1925127552
Same data selection and inference,-0.18843175691539574,0.08938579437729909,0,2.1080727449825174,409,2546731203
Split selection and independent inference,-0.036121313362781696,0.13196385441712308,1,0.2737212664962501,409,2546731203
Same data selection and inference,-0.14260089660618563,0.0838863909810374,1,1.6999288554256757,410,4146187332
Split selection and independent inference,0.1053634758003595,0.1363413373402859,1,0.7727918608968117,410,4146187332
Same data selection and inference,0.24713047260865087,0.08604960629107007,0,2.8719535540082677,411,4142704344
Split selection and independent inference,0.09574365274354815,0.11809163748831678,1,0.8107572625794135,411,4142704344
Same data selection and inference,-0.15352769540289188,0.09093790018501904,1,1.68826963334902,412,1123461422
Split selection and independent inference,-0.003507424385638251,0.1299484315302171,1,0.026990894344289675,412,1123461422
Same data selection and inference,-0.17210731635994236,0.08425424090077392,0,2.0427139870933364,413,2113267091
Split selection and independent inference,0.07515617817645047,0.10508513367430108,1,0.7151932490221513,413,2113267091
Same data selection and inference,-0.26226696720101117,0.0851297677567649,0,3.0807903523285476,414,1195371128
Split selection and independent inference,-0.1571776472236871,0.12095569776046582,1,1.2994645984759916,414,1195371128
Same data selection and inference,0.23755388171257638,0.08638855496456416,0,2.749830481711599,415,2472458240
Split selection and independent inference,0.11152538639010807,0.11893652130482774,1,0.9376883161419751,415,2472458240
Same data selection and inference,-0.2082765306862662,0.0861246126768819,0,2.4183160215497037,416,4171303121
Split selection and independent inference,-0.00584382318850073,0.112018279235211,1,0.052168478469751624,416,4171303121
Same data selection and inference,0.2036437000971261,0.097720726338093,0,2.0839355961453054,417,2678609836
Split selection and independent inference,0.11512364185071554,0.13503230916998551,1,0.8525636757480912,417,2678609836
Same data selection and inference,-0.22659816689541662,0.0860971672622267,0,2.6318887612790456,418,1213394895
Split selection and independent inference,-0.1527299173905205,0.1240109297389357,1,1.2315843265754334,418,1213394895
Same data selection and inference,0.20051272709346074,0.08624679741764804,0,2.324871567375223,419,834548923
Split selection and independent inference,0.16677868236268995,0.1202839887506717,1,1.3865410026299831,419,834548923
Same data selection and inference,-0.16114347869449885,0.08426691625106575,1,1.912298276281836,420,21694302
Split selection and independent inference,-0.0019896566556763065,0.11617610659994632,1,0.017126212212703173,420,21694302
Same data selection and inference,-0.1717044226221198,0.08301123836312356,0,2.0684479114866066,421,127521172
Split selection and independent inference,-0.04051938487058838,0.10468592941446407,1,0.3870566474140694,421,127521172
Same data selection and inference,-0.23137776702897217,0.08368106844721789,0,2.7649953725783805,422,3799356113
Split selection and independent inference,-0.04277513308753387,0.12062140124799502,1,0.3546230821808239,422,3799356113
Same data selection and inference,-0.23943265388818413,0.08845474451000224,0,2.706837888849588,423,3367601460
Split selection and independent inference,-0.230872496691276,0.1318580620996693,1,1.7509168041371892,423,3367601460
Same data selection and inference,-0.14897096621961067,0.09720680899254112,1,1.5325157544369297,424,2846177662
Split selection and independent inference,0.163347293705244,0.14549759132643902,1,1.1226803977720656,424,2846177662
Same data selection and inference,-0.17204413507274297,0.07805471768607526,0,2.2041478103178784,425,108147382
Split selection and independent inference,0.060105389020370804,0.11385291584376132,1,0.5279213850161953,425,108147382
Same data selection and inference,0.18405925676820153,0.07594714436385552,0,2.4235178071527113,426,637755071
Split selection and independent inference,0.20480233472741957,0.12035956329225767,1,1.7015875525413595,426,637755071
Same data selection and inference,-0.15885628545691846,0.08494894662270769,1,1.8700206626747577,427,3251357429
Split selection and independent inference,-0.010337854580309008,0.1121590918796168,1,0.09217134703092006,427,3251357429
Same data selection and inference,0.2327861834696317,0.08976528221011197,0,2.5932763507026393,428,962106211
Split selection and independent inference,0.23071139194261556,0.13726869684297527,1,1.6807283615909276,428,962106211
Same data selection and inference,0.13725755512189008,0.09193943701546081,1,1.4929127214343116,429,1785832056
Split selection and independent inference,0.3003416783013805,0.13156955896899694,0,2.282759634180677,429,1785832056
Same data selection and inference,-0.22806444112964855,0.09013561913357485,0,2.5302365848474686,430,1721542865
Split selection and independent inference,0.05649975213086455,0.1262369534541887,1,0.4475690404820191,430,1721542865
Same data selection and inference,-0.20021558527716762,0.08591175028382952,0,2.330479644701786,431,1180716545
Split selection and independent inference,-0.18249861190907538,0.1196534520329329,1,1.525226467004439,431,1180716545
Same data selection and inference,0.19152226387500793,0.07692105869140026,0,2.489854756723727,432,2320185785
Split selection and independent inference,0.035612993564392174,0.1170203438442899,1,0.304331643494226,432,2320185785
Same data selection and inference,0.25115320319712553,0.09627008253530847,0,2.6088395956761685,433,3855745654
Split selection and independent inference,-0.11116551914156537,0.1388985590297742,1,0.800336014412763,433,3855745654
Same data selection and inference,-0.16224608769834614,0.08413309040303028,1,1.9284455963892941,434,3595862532
Split selection and independent inference,-0.05573753212363617,0.1162924305099433,1,0.47928770496262413,434,3595862532
Same data selection and inference,-0.18104121504147902,0.08320933132250649,0,2.1757321223961203,435,3530910422
Split selection and independent inference,-0.0023536658451974333,0.1203105953104325,1,0.01956324660454356,435,3530910422
Same data selection and inference,-0.24333873272545312,0.0841827272982966,0,2.8906016772680276,436,3350503062
Split selection and independent inference,-0.01997180975451112,0.11800391137843869,1,0.16924701496089822,436,3350503062
Same data selection and inference,0.18443037437130125,0.07899490470672696,0,2.33471228373538,437,1478128406
Split selection and independent inference,-0.001612846027190836,0.11761029901148266,1,0.01371347612196249,437,1478128406
Same data selection and inference,0.21632215440977573,0.0849108347376909,0,2.5476390036447603,438,423041620
Split selection and independent inference,0.04809379171488181,0.13241061732283246,1,0.3632170341568876,438,423041620
Same data selection and inference,0.16630263864291733,0.0878079770375946,1,1.8939354288018226,439,254091785
Split selection and independent inference,0.1266212560072953,0.12593922884464576,1,1.005415525955704,439,254091785
Same data selection and inference,-0.19125420217544603,0.08203405115745667,0,2.331400186592657,440,2964546348
Split selection and independent inference,-0.01117707848333484,0.12022158508789813,1,0.09297064645390338,440,2964546348
Same data selection and inference,0.17000096347391958,0.0819396754172651,0,2.074708773353275,441,4058009269
Split selection and independent inference,-0.034706990585131686,0.1285729636493959,1,0.2699400371587744,441,4058009269
Same data selection and inference,0.27331068444283446,0.08975812523749377,0,3.0449687281198594,442,4194693384
Split selection and independent inference,0.18084687758526286,0.1327622632240777,1,1.3621858590948197,442,4194693384
Same data selection and inference,-0.3049538848685451,0.08798423830579517,0,3.4660058521920396,443,3142502483
Split selection and independent inference,-0.3868619489947964,0.1272535892006146,0,3.0400867388102557,443,3142502483
Same data selection and inference,0.21306752368072343,0.0864972037665831,0,2.463287995478981,444,959321001
Split selection and independent inference,-0.03786480971606019,0.1312938655584653,1,0.2883974019273501,444,959321001
Same data selection and inference,0.18433930700346682,0.09104101181810578,0,2.0247941375230445,445,1263308213
Split selection and independent inference,0.03761425237369998,0.1187905635163386,1,0.316643437494313,445,1263308213
Same data selection and inference,-0.2245152494027147,0.09781125479213147,0,2.2953927938032757,446,491867581
Split selection and independent inference,-0.07906682582062656,0.12016990058100267,1,0.6579586521945248,446,491867581
Same data selection and inference,0.1820525554601481,0.09073916715100055,0,2.006328261280946,447,4191073022
Split selection and independent inference,0.09828342717441486,0.13050241892925724,1,0.7531157505033861,447,4191073022
Same data selection and inference,0.19932847431934286,0.09077341714783399,0,2.1958903893054464,448,137922532
Split selection and independent inference,0.09292443047310045,0.12900642285362995,1,0.720308558423731,448,137922532
Same data selection and inference,0.19475662846713654,0.08213653596814077,0,2.371132726399358,449,1023877479
Split selection and independent inference,-0.029559786034578504,0.11701690313301505,1,0.2526112488293884,449,1023877479
Same data selection and inference,-0.17826450690520476,0.07833887250083696,0,2.2755561985309427,450,3951431698
Split selection and independent inference,-0.10341655451056539,0.10946581700731081,1,0.9447383424147703,450,3951431698
Same data selection and inference,-0.17217548334274352,0.09562630150573145,1,1.8005034245983467,451,1795298690
Split selection and independent inference,-0.017509619117227825,0.12979927760073237,1,0.1348976623050869,451,1795298690
Same data selection and inference,0.16724383061360196,0.08457365642151117,0,1.977493201666326,452,4212187276
Split selection and independent inference,0.03543105978757392,0.12139060498014814,1,0.29187645776514753,452,4212187276
Same data selection and inference,-0.22646337332090807,0.08533579213060616,0,2.6537911896840027,453,724404111
Split selection and independent inference,-0.08655575630906848,0.12163740765963227,1,0.7115883014481053,453,724404111
Same data selection and inference,-0.2002073672068678,0.08218265612621631,0,2.436126752819827,454,3827273549
Split selection and independent inference,0.10143498491766026,0.12484006651794706,1,0.8125194718882813,454,3827273549
Same data selection and inference,-0.1563583214218849,0.08922843695873858,1,1.7523373349483733,455,505430980
Split selection and independent inference,-0.09519234594854678,0.13040591198865895,1,0.7299695581042783,455,505430980
Same data selection and inference,-0.2071476335786745,0.0846923864654069,0,2.4458825902052617,456,1225524655
Split selection and independent inference,-0.019444693127114516,0.11459711860516915,1,0.16967872633961165,456,1225524655
Same data selection and inference,0.20037825375586657,0.0870492318515702,0,2.3018957145714567,457,2172671447
Split selection and independent inference,-0.11365182566075968,0.12436711603672353,1,0.9138414500759204,457,2172671447
Same data selection and inference,-0.2097854722305223,0.08302764561251033,0,2.526694219532494,458,1939192299
Split selection and independent inference,-0.01213127160932426,0.11875898608009938,1,0.10215034676316688,458,1939192299
Same data selection and inference,-0.1114647980230274,0.08445545389666373,1,1.3198058015224359,459,2531134242
Split selection and independent inference,-0.03353934939756044,0.12009905668160033,1,0.2792640535593716,459,2531134242
Same data selection and inference,0.16681523399877782,0.07445747397479537,0,2.240409526318963,460,3503397375
Split selection and independent inference,-0.03793112929798202,0.10903774600238578,1,0.34787154621805993,460,3503397375
Same data selection and inference,-0.22466788027416168,0.08284222706800173,0,2.711997108548774,461,1538635265
Split selection and independent inference,0.1769161438589174,0.12867575188557867,1,1.3748988544184702,461,1538635265
Same data selection and inference,-0.20234811037799047,0.09012597609796912,0,2.2451696962264593,462,1373998791
Split selection and independent inference,-0.13600961595042307,0.12447191882850163,1,1.092693173131027,462,1373998791
Same data selection and inference,-0.20225232517648584,0.08177880125937927,0,2.473163241106929,463,2097199713
Split selection and independent inference,-0.008684627692802255,0.11523798017628131,1,0.07536254696166356,463,2097199713
Same data selection and inference,-0.1568395143579899,0.08120673132246935,1,1.9313610067025746,464,1433782082
Split selection and independent inference,0.09039542987383903,0.11013050814244792,1,0.8208028038599202,464,1433782082
Same data selection and inference,0.24143212389221505,0.08035157534769434,0,3.004696831984923,465,3862614442
Split selection and independent inference,0.15157500377170005,0.1122268653912516,1,1.3506124691558548,465,3862614442
Same data selection and inference,0.1738064160183908,0.0779124965904609,0,2.2307899711131904,466,2019044606
Split selection and independent inference,0.005335444972005897,0.11152054965675275,1,0.047842706913010874,466,2019044606
Same data selection and inference,0.17149872586017534,0.09057925594968633,1,1.893355427377732,467,516110922
Split selection and independent inference,0.11486349076389875,0.14148811652037882,1,0.8118242972536477,467,516110922
Same data selection and inference,-0.23006246897083926,0.08464556938016811,0,2.7179505159633477,468,2288430440
Split selection and independent inference,-0.15756497139388903,0.12315263583993043,1,1.2794283315112036,468,2288430440
Same data selection and inference,0.18538207518352415,0.08311547966972811,0,2.2304157531204507,469,2714757466
Split selection and independent inference,0.14603009194997102,0.11727820907762072,1,1.2451596345005647,469,2714757466
Same data selection and inference,-0.18894653800402034,0.07993207436785259,0,2.363838790602082,470,2150697200
Split selection and independent inference,-0.07644436096248096,0.11413174884266002,1,0.6697904985918142,470,2150697200
Same data selection and inference,-0.2329776630991444,0.07859997673302664,0,2.9640932832649343,471,3654318501
Split selection and independent inference,0.07217801610401384,0.10985887031407093,1,0.6570067205102976,471,3654318501
Same data selection and inference,0.17451964655385593,0.08365894289486454,0,2.086084768883315,472,905191052
Split selection and independent inference,0.014143656948131774,0.11463835861490988,1,0.12337630369990528,472,905191052
Same data selection and inference,0.15356054491983828,0.07975380665036749,1,1.9254321689374898,473,4136073831
Split selection and independent inference,0.08148115414777021,0.11519138698105809,1,0.7073545712334279,473,4136073831
Same data selection and inference,-0.13929088476778104,0.0861720601081464,1,1.6164274660832088,474,3420702278
Split selection and independent inference,0.019014121375959536,0.12927219044040902,1,0.14708593790498609,474,3420702278
Same data selection and inference,-0.147090029054474,0.08269001707922721,1,1.7788124159358154,475,3204068818
Split selection and independent inference,0.06299622401503532,0.12223292026388967,1,0.5153785402413052,475,3204068818
Same data selection and inference,0.17980427219886763,0.08537847614642467,0,2.10596722165083,476,3983441347
Split selection and independent inference,0.07729384854195648,0.12027517045550908,1,0.642641770942642,476,3983441347
Same data selection and inference,0.21827916939470426,0.0895431408490629,0,2.4376983800762964,477,1309833738
Split selection and independent inference,0.17448336546788795,0.1292053916532457,1,1.350434089748799,477,1309833738
Same data selection and inference,-0.18038477706464193,0.08104991009307191,0,2.225601198786044,478,1946178936
Split selection and independent inference,0.06452177116409397,0.10907719479397386,1,0.5915239320736416,478,1946178936
Same data selection and inference,-0.18588961711263646,0.09607734155331876,1,1.9347914306046423,479,2456416151
Split selection and independent inference,0.036140499697007576,0.12941058118082327,1,0.27927005170086555,479,2456416151
Same data selection and inference,-0.18962768595483886,0.08499763809134919,0,2.2309759448967394,480,2029582800
Split selection and independent inference,-0.030853519774685822,0.11892445840297379,1,0.2594379675048771,480,2029582800
Same data selection and inference,-0.16942903396928688,0.09220549943935301,1,1.837515495273974,481,3707698651
Split selection and independent inference,0.12083431488408841,0.12639440311215225,1,0.9560100123806095,481,3707698651
Same data selection and inference,0.19330038286341122,0.08706155010552606,0,2.2202726993617112,482,3468542127
Split selection and independent inference,0.06856099086114285,0.12408500542064888,1,0.5525324403921384,482,3468542127
Same data selection and inference,0.14764372115524713,0.0855084770882051,1,1.7266559548586893,483,298502314
Split selection and independent inference,-0.009536135971748426,0.11570276978062705,1,0.08241925400601023,483,298502314
Same data selection and inference,-0.16262731481592407,0.08391089476783685,1,1.9380953482367027,484,955063059
Split selection and independent inference,-0.061164477609185856,0.12167589032941158,1,0.5026836248627075,484,955063059
Same data selection and inference,0.14353817357075804,0.07584336389294438,1,1.8925607489320662,485,2712972145
Split selection and independent inference,-0.06301325164336093,0.10574470837500763,1,0.5958998101341767,485,2712972145
Same data selection and inference,0.16295308087281696,0.08487458915488161,1,1.9199277722034738,486,3141871482
Split selection and independent inference,0.020155294573675778,0.12072982709498013,1,0.16694544387791824,486,3141871482
Same data selection and inference,-0.23782262809850024,0.08690239693544488,0,2.736663619015778,487,2423570512
Split selection and independent inference,0.11178127548101127,0.12762849121800085,1,0.8758332439273209,487,2423570512
Same data selection and inference,-0.28567575030881515,0.08166536908394953,0,3.4981259928568877,488,1637624119
Split selection and independent inference,-0.30779007500664995,0.1250512186687353,0,2.4613120790289598,488,1637624119
Same data selection and inference,0.25649052394249305,0.09842799478906922,0,2.6058696460509143,489,3815867778
Split selection and independent inference,0.1840400882630186,0.14245896249431428,1,1.2918814305583888,489,3815867778
Same data selection and inference,-0.16018208430342756,0.08537732215308232,1,1.8761666478156767,490,2391959150
Split selection and independent inference,0.07420209082437618,0.12296434003716532,1,0.6034439806040434,490,2391959150
Same data selection and inference,0.16054552352605322,0.07951051590429388,0,2.01917346026657,491,2382339414
Split selection and independent inference,0.061675607023286644,0.10545700410694338,1,0.5848412587251364,491,2382339414
Same data selection and inference,0.15678506229742686,0.09533170313363813,1,1.6446266786783619,492,4024707681
Split selection and independent inference,-0.3247799271736975,0.12646701224089976,0,2.5680999449488287,492,4024707681
Same data selection and inference,0.22031632633853396,0.08940287062334518,0,2.464309309112992,493,2107676910
Split selection and independent inference,0.07226091183944995,0.12299478948708135,1,0.5875119762454637,493,2107676910
Same data selection and inference,-0.2773775490117562,0.08673072174713124,0,3.19814644020221,494,3947650503
Split selection and independent inference,-0.18328153603999192,0.1213380246246955,1,1.5105037073653602,494,3947650503
Same data selection and inference,0.24518031558817252,0.08364374515123721,0,2.9312450697282766,495,3105722930
Split selection and independent inference,0.020145917745970483,0.11735771466908206,1,0.17166249191863256,495,3105722930
Same data selection and inference,0.23461598508379938,0.07657084758710905,0,3.0640379789043597,496,1467282341
Split selection and independent inference,0.2133172428630305,0.10838283542638374,0,1.9681828956017742,496,1467282341
Same data selection and inference,-0.2159466360213057,0.08672441053109949,0,2.490032906523671,497,2858194112
Split selection and independent inference,-0.14810722162904882,0.11632544852878626,1,1.2732142751411593,497,2858194112
Same data selection and inference,0.2587061689424542,0.08869081222054902,0,2.9169444101957818,498,1027911564
Split selection and independent inference,-0.04939501217275156,0.13114854350496993,1,0.37663408874136456,498,1027911564
Same data selection and inference,-0.1254086035932466,0.07415129416066374,1,1.6912530659481622,499,4183101444
Split selection and independent inference,-0.0042878120764258025,0.0954583791790665,1,0.04491813199952275,499,4183101444
Same data selection and inference,-0.15975803472310626,0.08658299804677817,1,1.845143253607294,500,3505534569
Split selection and independent inference,-0.042121172330238925,0.12510262295633698,1,0.3366929592270816,500,3505534569
Same data selection and inference,0.2669052143898155,0.09390990301240063,0,2.8421413059554665,501,2842731075
Split selection and independent inference,-0.17031669026840485,0.13056910297984883,1,1.3044180160653351,501,2842731075
Same data selection and inference,0.1587571525556786,0.08474897172596384,1,1.8732634664762722,502,2532406237
Split selection and independent inference,-0.02213474597412947,0.13192067356193987,1,0.16778830320129226,502,2532406237
Same data selection and inference,0.11776188716783226,0.08351550788036738,1,1.4100601212474388,503,454711241
Split selection and independent inference,0.07838284852102251,0.12438158559036228,1,0.6301804897323645,503,454711241
Same data selection and inference,0.20877771960297317,0.08751364547110274,0,2.3856590418452193,504,4276061000
Split selection and independent inference,0.10054528040382082,0.12004109871281511,1,0.837590470946656,504,4276061000
Same data selection and inference,0.15756941900021798,0.0816270490289816,1,1.930357900654636,505,1483151455
Split selection and independent inference,0.10709342425182898,0.11835647683088946,1,0.9048378856768997,505,1483151455
Same data selection and inference,0.14519708722364427,0.08846184238841365,1,1.6413527381231838,506,185119737
Split selection and independent inference,-0.11171247156958168,0.1278437812666742,1,0.8738201456710388,506,185119737
Same data selection and inference,0.19948355038949553,0.08520235432784193,0,2.3412915284232874,507,1376023181
Split selection and independent inference,0.08906184358611302,0.11520866434368107,1,0.7730481391610531,507,1376023181
Same data selection and inference,-0.22778084321382983,0.08946621621182721,0,2.545998398708604,508,1169118353
Split selection and independent inference,0.17812152417718913,0.13159079630467346,1,1.3536016893216651,508,1169118353
Same data selection and inference,0.2049953029182819,0.0768189994236489,0,2.668549505412767,509,550645436
Split selection and independent inference,0.010294465031048139,0.11343890314456852,1,0.09074898245382973,509,550645436
Same data selection and inference,-0.2747955071489753,0.08550424735304149,0,3.213822887819391,510,3012262250
Split selection and independent inference,-0.20945365665402194,0.12809456533795874,1,1.63514865834791,510,3012262250
Same data selection and inference,0.17988947342539444,0.0840586812119984,0,2.140046344192672,511,4105751574
Split selection and independent inference,0.1900527780263865,0.12621195732652976,1,1.5058222854011425,511,4105751574
Same data selection and inference,0.15861348949901627,0.08084905691573765,0,1.961847120422519,512,2566115888
Split selection and independent inference,0.011866878429588154,0.11891253918995838,1,0.09979501329654777,512,2566115888
Same data selection and inference,-0.21440630345024353,0.08876889036754888,0,2.4153315712575782,513,3339543700
Split selection and independent inference,0.17569049340304174,0.12347354674612598,1,1.4228998682955065,513,3339543700
Same data selection and inference,0.2624603527265279,0.09355811206702434,0,2.805319035708023,514,3486906163
Split selection and independent inference,-0.18531902991181431,0.13108861048694279,1,1.4136928389386902,514,3486906163
Same data selection and inference,0.20679355841314565,0.08417822654780958,0,2.456615765071932,515,2342600401
Split selection and independent inference,-0.07057983572315585,0.12346474527184018,1,0.5716598334832809,515,2342600401
Same data selection and inference,-0.16810601416753634,0.08547518554027382,0,1.9667230097831012,516,3574595984
Split selection and independent inference,0.020163341169501192,0.11828088947584013,1,0.17046998258852056,516,3574595984
Same data selection and inference,0.17088911586937786,0.08914958479992258,1,1.916880670312738,517,1078462222
Split selection and independent inference,-0.15393845527688266,0.10919453597726596,1,1.4097633539917445,517,1078462222
Same data selection and inference,0.2762637612864184,0.09714637356705022,0,2.8437887194599365,518,612629865
Split selection and independent inference,0.0907707184444732,0.13873705501485353,1,0.6542644172081861,518,612629865
Same data selection and inference,-0.17557859763514097,0.08545688137008595,0,2.054587001306158,519,3223137693
Split selection and independent inference,-0.04090697425215647,0.1290808603033428,1,0.3169096809242222,519,3223137693
Same data selection and inference,-0.1754755314656583,0.0900845596217909,1,1.9478979772157519,520,2611932044
Split selection and independent inference,0.012252110624671471,0.13022608483676507,1,0.09408338306437736,520,2611932044
Same data selection and inference,-0.15816847890325966,0.08118467030388457,1,1.9482554811298103,521,3894004050
Split selection and independent inference,0.013185246265787652,0.11763633278970355,1,0.11208481217583253,521,3894004050
Same data selection and inference,-0.19705438210790688,0.08164697532878595,0,2.413492738884501,522,2815134643
Split selection and independent inference,-0.06457476457568179,0.11261834119850302,1,0.5733947409317741,522,2815134643
Same data selection and inference,0.14996437426219225,0.08182974143811973,1,1.8326389846361233,523,1302809399
Split selection and independent inference,-0.10759279803584848,0.12188959087927972,1,0.8827070241166788,523,1302809399
Same data selection and inference,-0.1944167707389238,0.08290126182419089,0,2.3451605736861327,524,619482552
Split selection and independent inference,0.09144545954810807,0.11716054894518087,1,0.7805140925969473,524,619482552
Same data selection and inference,-0.20141212384757493,0.08513410553350716,0,2.3658218123675825,525,3624279590
Split selection and independent inference,0.24614940399719343,0.12288341095458286,0,2.0031133745804723,525,3624279590
Same data selection and inference,-0.17238351491687035,0.08671476448000914,0,1.9879373016876603,526,2534571756
Split selection and independent inference,0.0733894709399284,0.12407394723795813,1,0.591497833136369,526,2534571756
Same data selection and inference,0.2711513966881572,0.09388014111281641,0,2.8882721465268433,527,1410974167
Split selection and independent inference,0.21289625815786725,0.13310131772591466,1,1.5995052625719919,527,1410974167
Same data selection and inference,0.16425580743567755,0.08808527018830652,1,1.8647363751571124,528,1025494525
Split selection and independent inference,-0.08188341585301438,0.12908146829681427,1,0.6343545431690388,528,1025494525
Same data selection and inference,0.18510028512937765,0.08694406992424451,0,2.128958137002994,529,874843828
Split selection and independent inference,0.0056650868514824685,0.11809872586801104,1,0.04796907680285947,529,874843828
Same data selection and inference,-0.19818912596548807,0.08216978943788443,0,2.411946377388584,530,514298374
Split selection and independent inference,-0.12433094746623785,0.11486254236339771,1,1.0824324876327773,530,514298374
Same data selection and inference,0.20572405981141495,0.09091752199456836,0,2.2627548056545734,531,1613598933
Split selection and independent inference,-0.015514212383443889,0.12593564029038795,1,0.12319159491046804,531,1613598933
Same data selection and inference,-0.15045900050163674,0.08700892869482718,1,1.7292363296340847,532,4104778933
Split selection and independent inference,0.007028129398110162,0.113231376737481,1,0.062068744553061356,532,4104778933
Same data selection and inference,0.18034845250142323,0.07774544069713647,0,2.319730274653467,533,3762677591
Split selection and independent inference,0.04260346005669598,0.1010467624538258,1,0.42162122785639966,533,3762677591
Same data selection and inference,0.15015187291997864,0.08652679469871517,1,1.735322259917346,534,2567605413
Split selection and independent inference,0.05226215683737733,0.11934971290307607,1,0.4378909304944826,534,2567605413
Same data selection and inference,-0.24929526653060718,0.077593446063519,0,3.212839217458274,535,2874347690
Split selection and independent inference,-0.14824185332632742,0.11392979840199621,1,1.301168398483974,535,2874347690
Same data selection and inference,0.2227362683412449,0.08708061965320314,0,2.557816759093903,536,3037973856
Split selection and independent inference,0.19699817647098075,0.12356798821288306,1,1.594249281873814,536,3037973856
Same data selection and inference,0.17837666388392373,0.10098623148981854,1,1.7663463746729444,537,1299967602
Split selection and independent inference,-0.0669515582556334,0.13689734941349108,1,0.4890639485897555,537,1299967602
Same data selection and inference,-0.20716779612801905,0.09807875543526881,0,2.1122596347049707,538,2372575840
Split selection and independent inference,-0.1441286857045885,0.13170284320889175,1,1.094347564509206,538,2372575840
Same data selection and inference,-0.1283575029215544,0.08764544430042319,1,1.4645085542790115,539,4222943382
Split selection and independent inference,0.022012226261803016,0.12465186949938753,1,0.17658961995681238,539,4222943382
Same data selection and inference,0.18816086373618973,0.08280903692080153,0,2.272226205409762,540,1425840495
Split selection and independent inference,-0.08058756732624126,0.11521745856841228,1,0.6994388552529219,540,1425840495
Same data selection and inference,-0.22039075332283042,0.09024621090476183,0,2.442105337313409,541,2020779046
Split selection and independent inference,-0.10322223143660973,0.12566529290419573,1,0.8214060465788589,541,2020779046
Same data selection and inference,0.15613574162819735,0.0916774596432043,1,1.7030984741053643,542,3739130089
Split selection and independent inference,0.04333410858652419,0.12776318242192578,1,0.3391752441123251,542,3739130089
Same data selection and inference,-0.203305759283648,0.08683394914855423,0,2.3413165159151696,543,2389752086
Split selection and independent inference,-0.13631861238161785,0.11266920713195805,1,1.2099012307946895,543,2389752086
Same data selection and inference,-0.18557017410853208,0.08484143643592622,0,2.187258748838818,544,3604659460
Split selection and independent inference,-0.05271317955952579,0.12846409854496235,1,0.41033393887145997,544,3604659460
Same data selection and inference,-0.19128621552901726,0.09073641438264851,0,2.1081526841289513,545,4282034047
Split selection and independent inference,0.05405735336100092,0.1227584689606935,1,0.44035538907144356,545,4282034047
Same data selection and inference,-0.23138659592809324,0.08142820211953716,0,2.8416026622866624,546,748432370
Split selection and independent inference,-0.2496169791518904,0.11650303672052321,0,2.1425791651310475,546,748432370
Same data selection and inference,0.1934977552590292,0.08504261979353747,0,2.275303321191117,547,4191779837
Split selection and independent inference,0.06575635720927768,0.12314711198684564,1,0.5339658896450747,547,4191779837
Same data selection and inference,0.20273247345235595,0.08019237109084001,0,2.5280768069908475,548,380439214
Split selection and independent inference,-0.08331261950095827,0.11853663167300621,1,0.7028428117544583,548,380439214
Same data selection and inference,0.17536398701188904,0.08960081486755896,1,1.9571695555570408,549,335593991
Split selection and independent inference,-0.15553974889853459,0.13601713277945646,1,1.1435305664818922,549,335593991
Same data selection and inference,0.19551816002001407,0.08875674224008781,0,2.2028541729386104,550,1396190081
Split selection and independent inference,0.08065927195743317,0.1301746148808214,1,0.6196236649617057,550,1396190081
Same data selection and inference,0.1678862507649709,0.08754463127945797,1,1.9177218329819479,551,751800218
Split selection and independent inference,0.0854833041206775,0.1166618902627439,1,0.7327440343042058,551,751800218
Same data selection and inference,-0.19849267204668766,0.08864117233365457,0,2.2392830196281777,552,2696477358
Split selection and independent inference,-0.07960367831252924,0.12725036135015783,1,0.6255674048223873,552,2696477358
Same data selection and inference,0.1774004992241829,0.07926008620103386,0,2.238207245627105,553,1980415976
Split selection and independent inference,0.14234393307760107,0.11990997371112946,1,1.1870900198887242,553,1980415976
Same data selection and inference,-0.18376194247622188,0.08809601024889648,0,2.085928090920823,554,3409671378
Split selection and independent inference,-0.04367544777125392,0.12763218863793238,1,0.3421977499355797,554,3409671378
Same data selection and inference,0.18424176281498011,0.08465085536706085,0,2.176490267181303,555,3802181096
Split selection and independent inference,-0.08686172306297514,0.12117396775572076,1,0.7168348505190737,555,3802181096
Same data selection and inference,-0.1378838862322496,0.08447092037874296,1,1.6323237110951139,556,752368330
Split selection and independent inference,-0.011798832887845048,0.12524544812696745,1,0.09420568223672283,556,752368330
Same data selection and inference,-0.16092037460443356,0.08237802379219755,1,1.953438152514593,557,1536357756
Split selection and independent inference,0.013020820743559605,0.11926087156708517,1,0.10917931902111995,557,1536357756
Same data selection and inference,0.16642743544378688,0.08130558488075287,0,2.0469373129518504,558,3017022160
Split selection and independent inference,0.021455884168360206,0.1262232855565171,1,0.16998356581958268,558,3017022160
Same data selection and inference,-0.2606035955499231,0.09115913127374448,0,2.8587766459439896,559,2544461756
Split selection and independent inference,0.025304033864372848,0.1311645774999318,1,0.1929181974789345,559,2544461756
Same data selection and inference,0.24233559906024577,0.08160732580183033,0,2.9695324124297002,560,4239993109
Split selection and independent inference,0.046735286959032674,0.11915891700500686,1,0.3922097324623128,560,4239993109
Same data selection and inference,0.20017737599433835,0.08228495713650062,0,2.432733551313258,561,3422189812
Split selection and independent inference,0.16434380127622833,0.11970795024342719,1,1.3728729039469287,561,3422189812
Same data selection and inference,0.17109511145515516,0.08497672412258099,0,2.013435010843043,562,944614838
Split selection and independent inference,-0.16707446917930582,0.11670470693562272,1,1.4316000919437495,562,944614838
Same data selection and inference,0.12128116381547525,0.08393911381132496,1,1.444870672426758,563,1834090270
Split selection and independent inference,0.10173927659786662,0.12044390010088714,1,0.8447026085393033,563,1834090270
Same data selection and inference,-0.1840491990839952,0.0826178089062736,0,2.22771823073632,564,1570867822
Split selection and independent inference,-0.09382384530324224,0.11957578121555465,1,0.7846391999238509,564,1570867822
Same data selection and inference,0.160827364130305,0.08739865382280336,1,1.8401583673860111,565,726265578
Split selection and independent inference,0.04841232555226559,0.12457963166416508,1,0.3886054638752896,565,726265578
Same data selection and inference,0.1875077449162125,0.09216145553044727,0,2.0345571132420512,566,4102700297
Split selection and independent inference,-0.12083860326553832,0.1345512251081181,1,0.8980862356952822,566,4102700297
Same data selection and inference,-0.17150775036109608,0.08132710080334955,0,2.1088634497841627,567,1990319196
Split selection and independent inference,0.004857883971467191,0.11506260589233573,1,0.04221948506896081,567,1990319196
Same data selection and inference,-0.16562643074707667,0.09215517138721965,1,1.79725595703299,568,4053965134
Split selection and independent inference,-0.005020364852737906,0.1287499128616431,1,0.03899315146048197,568,4053965134
Same data selection and inference,0.24628560400699598,0.08840451755916538,0,2.7858938751876283,569,3973365310
Split selection and independent inference,-0.02521035017831978,0.11985149875368104,1,0.210346557535606,569,3973365310
Same data selection and inference,-0.15318202008685608,0.07975332881010255,1,1.9206975103395576,570,1383046007
Split selection and independent inference,0.010749347141836311,0.1126949817802963,1,0.09538443479934736,570,1383046007
Same data selection and inference,-0.19558097302671001,0.0833535837970659,0,2.3464014877017756,571,2879578990
Split selection and independent inference,-0.02972343110661334,0.12273343398336452,1,0.24217876206936492,571,2879578990
Same data selection and inference,-0.14652242374406454,0.07756650495269193,1,1.8889909224790913,572,1385508903
Split selection and independent inference,-0.02012631011431728,0.11313874575498908,1,0.17789051823061922,572,1385508903
Same data selection and inference,-0.18949602504282895,0.08954556874880987,0,2.11619656550953,573,3219576983
Split selection and independent inference,-0.03165833538311427,0.1293209688204674,1,0.24480434744549923,573,3219576983
Same data selection and inference,-0.14687846196033208,0.08399016830959219,1,1.7487578000669117,574,2527811845
Split selection and independent inference,0.06333723649462536,0.1212264997133021,1,0.52247022428608,574,2527811845
Same data selection and inference,-0.18778597551074747,0.07980921322943821,0,2.3529360572806803,575,287217253
Split selection and independent inference,-0.11191676090117336,0.1265538281197392,1,0.8843411737437374,575,287217253
Same data selection and inference,0.20197978891124113,0.09354673637016675,0,2.1591323946567424,576,4259856368
Split selection and independent inference,0.04288640523521608,0.11411921775466922,1,0.3758035331736347,576,4259856368
Same data selection and inference,0.1615154680219984,0.08315515602590116,1,1.9423385841725747,577,1036341567
Split selection and independent inference,-0.2000582808883245,0.11941521772978689,1,1.675316468802301,577,1036341567
Same data selection and inference,-0.25916495034720655,0.08689419758741465,0,2.982534594286222,578,1929898981
Split selection and independent inference,-0.027857540987445254,0.11739769118224658,1,0.2372920685825038,578,1929898981
Same data selection and inference,0.15234968797413842,0.0837330678065757,1,1.8194686038025962,579,2827715520
Split selection and independent inference,-0.11973676755202636,0.114864873063282,1,1.042414137227665,579,2827715520
Same data selection and inference,-0.1407633031741923,0.08507131096111878,1,1.6546506875687756,580,667402263
Split selection and independent inference,-0.20439945522675076,0.1260318383013253,1,1.621808092158895,580,667402263
Same data selection and inference,0.2042449213534588,0.08906468381192513,0,2.2932200801920084,581,1614674350
Split selection and independent inference,0.01158978979977898,0.12004407574297439,1,0.09654612048156218,581,1614674350
Same data selection and inference,0.26268205234617203,0.08392026161425632,0,3.130138625563433,582,871275368
Split selection and independent inference,0.2673913969809733,0.12000518181905952,0,2.2281654252575414,582,871275368
Same data selection and inference,0.15172120048715781,0.07990577494048744,1,1.8987513806124448,583,300427274
Split selection and independent inference,0.023641752516167115,0.12041589829272108,1,0.19633414566817392,583,300427274
Same data selection and inference,-0.17535938186749386,0.08363681872037479,0,2.096676852975214,584,670447545
Split selection and independent inference,-0.01924933668195233,0.1215175206465721,1,0.15840791171125113,584,670447545
Same data selection and inference,-0.20556425055140384,0.08467587263886392,0,2.4276602548652737,585,2362492258
Split selection and independent inference,-0.04511097819512075,0.11899570854658353,1,0.37909752163424487,585,2362492258
Same data selection and inference,0.22008701512623116,0.08755820788319835,0,2.513608037978858,586,331091525
Split selection and independent inference,0.06271635961504432,0.11449598481063886,1,0.5477603404064243,586,331091525
Same data selection and inference,0.21298744231792835,0.08711716810995768,0,2.4448389099275993,587,866307342
Split selection and independent inference,-0.17091930311952308,0.13187296229371603,1,1.296090571916027,587,866307342
Same data selection and inference,0.11931385456213282,0.07254527743704957,1,1.6446812084448394,588,3476479865
Split selection and independent inference,-0.16854116435965572,0.10608672997760209,1,1.5887110894570842,588,3476479865
Same data selection and inference,-0.1767795966302603,0.08090994741613619,0,2.1848932334740887,589,1642766719
Split selection and independent inference,-0.12452606310119635,0.11682719619223605,1,1.065899612075702,589,1642766719
Same data selection and inference,0.19331343098129233,0.08795054364481547,0,2.1979788068392208,590,3420206394
Split selection and independent inference,0.14575612544878006,0.12587459616344737,1,1.1579471147579028,590,3420206394
Same data selection and inference,-0.22931754830188267,0.09465783264232867,0,2.4225945376160816,591,3479720649
Split selection and independent inference,-0.007605073059489831,0.12483818739873036,1,0.06091944474649731,591,3479720649
Same data selection and inference,-0.23664388914931844,0.08104898125292241,0,2.9197638945126863,592,3762816668
Split selection and independent inference,-0.1279067055686713,0.11427865065600112,1,1.1192528511182112,592,3762816668
Same data selection and inference,0.26513374993079386,0.09240468004025654,0,2.869267550250562,593,2862612753
Split selection and independent inference,0.029651304157385306,0.12636717694715002,1,0.23464403394709243,593,2862612753
Same data selection and inference,-0.1836497037604295,0.0849547759087752,0,2.1617348971367227,594,2058250109
Split selection and independent inference,0.025058603170782356,0.1131601756426357,1,0.2214436574393311,594,2058250109
Same data selection and inference,-0.23181594259262553,0.08933596802815472,0,2.594878050905179,595,903251586
Split selection and independent inference,-0.007896525682031183,0.13325536783719816,1,0.059258593557586295,595,903251586
Same data selection and inference,-0.1932149978746961,0.08320322823056672,0,2.322205543987702,596,3475257638
Split selection and independent inference,-0.04886847160611041,0.12643705426860183,1,0.3865043510290475,596,3475257638
Same data selection and inference,-0.23124710167227502,0.08063747529110653,0,2.867737374433636,597,3527862629
Split selection and independent inference,-0.16676408779615742,0.11570022737752104,1,1.4413462408506674,597,3527862629
Same data selection and inference,0.2185884182526598,0.08891624098746888,0,2.45836323966356,598,1739643843
Split selection and independent inference,-0.03594124561151275,0.12907240861424957,1,0.27845800661338893,598,1739643843
Same data selection and inference,-0.21090204231442422,0.07802436195627144,0,2.7030280931053783,599,3970626444
Split selection and independent inference,-0.07935732806675815,0.11614812246487648,1,0.6832424526772357,599,3970626444
Same data selection and inference,0.1777238470897952,0.08580668394293295,0,2.071212158810299,600,706854778
Split selection and independent inference,-0.0616337130454311,0.11315293693482759,1,0.5446938870082543,600,706854778
Same data selection and inference,-0.24089602693090356,0.0847542778702102,0,2.8422875279499578,601,2368093061
Split selection and independent inference,-0.09448287575797401,0.12629822079209227,1,0.7480934819620969,601,2368093061
Same data selection and inference,0.12004835651611483,0.08772296353021973,1,1.3684940827923502,602,1682620840
Split selection and independent inference,0.09459729114213465,0.1235561055699657,1,0.7656221495955727,602,1682620840
Same data selection and inference,-0.17412044587884473,0.08611871053325676,0,2.0218654552613633,603,2185161830
Split selection and independent inference,-0.09851405366545521,0.12803506627805405,1,0.7694302547671745,603,2185161830
Same data selection and inference,-0.21259223031778426,0.08203250118859672,0,2.5915609939653597,604,926631943
Split selection and independent inference,-0.2239537479558757,0.11759870702606967,1,1.9043895432135056,604,926631943
Same data selection and inference,0.14162818360355733,0.08290223685960078,1,1.7083759011643072,605,4065889201
Split selection and independent inference,0.12845495704396304,0.11315260776201722,1,1.1352363819500275,605,4065889201
Same data selection and inference,-0.2104575164498568,0.08809155511481195,0,2.389077093434918,606,1490522625
Split selection and independent inference,0.03159495362295693,0.11301444442436964,1,0.27956562352611997,606,1490522625
Same data selection and inference,0.2618881028279846,0.08519633560893076,0,3.0739362316016323,607,765890308
Split selection and independent inference,0.14343575384115603,0.11876639162448097,1,1.2077133259607262,607,765890308
Same data selection and inference,0.20180267512359873,0.07971062689584742,0,2.5316909800155116,608,1012789030
Split selection and independent inference,0.06459593390038741,0.11825827376519366,1,0.546227607115635,608,1012789030
Same data selection and inference,0.2697119261169855,0.08451704371915479,0,3.1912134434472477,609,2734636918
Split selection and independent inference,0.09208894987369787,0.1168242176897945,1,0.7882693476982945,609,2734636918
Same data selection and inference,0.22712146362649974,0.08234640358266708,0,2.758122440629648,610,115412695
Split selection and independent inference,-0.014391182261603361,0.11193349857811272,1,0.1285690382630226,610,115412695
Same data selection and inference,-0.1324747194127721,0.07937722504739195,1,1.6689260595048323,611,857978402
Split selection and independent inference,0.032991706788291726,0.1181300442429978,1,0.27928294617774446,611,857978402
Same data selection and inference,-0.1313309505976847,0.07661609383991004,1,1.7141431260134694,612,2205440599
Split selection and independent inference,-0.07428066476584452,0.11072853932658094,1,0.6708357684260816,612,2205440599
Same data selection and inference,0.15550454095555669,0.08222102525919214,1,1.8912989769386461,613,2462988979
Split selection and independent inference,0.04473758162307746,0.12150929438897351,1,0.3681823834797713,613,2462988979
Same data selection and inference,-0.22006628825647606,0.0866717151342803,0,2.53907849770283,614,4125904017
Split selection and independent inference,0.07601676740311822,0.12872631775528265,1,0.5905301163638595,614,4125904017
Same data selection and inference,0.2192609317633627,0.08549683598067871,0,2.564550246197568,615,4289610155
Split selection and independent inference,-0.006205985252270549,0.12139667660642868,1,0.0511215415920365,615,4289610155
Same data selection and inference,0.1778963266917415,0.08218323546424719,0,2.1646303614942624,616,2541326870
Split selection and independent inference,-0.06525302561790018,0.11791229729730797,1,0.5534030556063974,616,2541326870
Same data selection and inference,-0.17608503217665872,0.08006534484507909,0,2.199266518084336,617,1704992391
Split selection and independent inference,-0.13025358944290455,0.12721390723945447,1,1.0238942602221037,617,1704992391
Same data selection and inference,0.1772011511017669,0.09546259895095303,1,1.8562364009470314,618,191361128
Split selection and independent inference,0.055017284295180144,0.1329258730363551,1,0.41389447395341133,618,191361128
Same data selection and inference,-0.19470656330364408,0.08591496751450481,0,2.266270580510576,619,293819703
Split selection and independent inference,0.012648111500145873,0.12345211499016268,1,0.10245358292285023,619,293819703
Same data selection and inference,-0.19221104979816067,0.07974429612937761,0,2.410342295658568,620,3285723462
Split selection and independent inference,-0.04886153469954765,0.11474215678615438,1,0.4258376874561559,620,3285723462
Same data selection and inference,0.18261315280305804,0.07958600177565923,0,2.2945385963453293,621,467944079
Split selection and independent inference,-0.14173896275066666,0.10786662595749327,1,1.314020546137425,621,467944079
Same data selection and inference,0.17557483629605575,0.0806343567370991,0,2.177419693053438,622,3144746509
Split selection and independent inference,0.12862547432040297,0.1130224679018795,1,1.1380522537524949,622,3144746509
Same data selection and inference,-0.13485051172237159,0.09766540951109212,1,1.3807397357716116,623,3454809075
Split selection and independent inference,-0.044443153433118526,0.14594692555117564,1,0.3045158592089337,623,3454809075
Same data selection and inference,0.22093504967853558,0.09089435150025266,0,2.430679641054719,624,1682683717
Split selection and independent inference,0.0365453514531471,0.13248297299021525,1,0.2758494214637395,624,1682683717
Same data selection and inference,0.27203079235565053,0.08460233643863305,0,3.215405198093674,625,2301755345
Split selection and independent inference,0.2669442020563237,0.12283683008853692,0,2.1731609474448232,625,2301755345
Same data selection and inference,-0.17466512459534766,0.08562050707064332,0,2.03999170959401,626,2911545652
Split selection and independent inference,-0.08655903853465478,0.1210919172591682,1,0.7148209434110778,626,2911545652
Same data selection and inference,0.14380725693897892,0.08558507439872624,1,1.6802843013140991,627,133503918
Split selection and independent inference,-0.14556100931460078,0.12514977830215201,1,1.16309442405219,627,133503918
Same data selection and inference,-0.20158071121219867,0.09052277159936162,0,2.226850853665425,628,471485193
Split selection and independent inference,0.0858267538917683,0.13459910065564273,1,0.6376473057672709,628,471485193
Same data selection and inference,0.14626818334083463,0.08501396023759211,1,1.7205195821021955,629,206030140
Split selection and independent inference,0.019032272339721403,0.12263092172409434,1,0.15519961908581145,629,206030140
Same data selection and inference,-0.14308853607246044,0.0820369232077492,1,1.7441967650359698,630,583887523
Split selection and independent inference,-0.3921877479916286,0.1123281758463476,0,3.4914458909053914,630,583887523
Same data selection and inference,-0.1567458184659549,0.09938203526352175,1,1.5772047538604652,631,2334276048
Split selection and independent inference,-0.1121750431967661,0.13488624465514013,1,0.8316270015787072,631,2334276048
Same data selection and inference,0.1912520367845316,0.08229544146507833,0,2.3239687810130825,632,2212807927
Split selection and independent inference,-0.005279380916118644,0.11499192827584348,1,0.04591088257477017,632,2212807927
Same data selection and inference,-0.1757959496559391,0.08294916191690176,0,2.1193215891927997,633,2183695157
Split selection and independent inference,-0.005191541444652549,0.11367875336948025,1,0.045668528997489355,633,2183695157
Same data selection and inference,-0.29690266788437886,0.08221368532645258,0,3.611353349572437,634,2594908307
Split selection and independent inference,-0.15926399661829255,0.11399520088343294,1,1.3971114168319219,634,2594908307
Same data selection and inference,0.18862772262535676,0.09065146689115963,0,2.0808016581996625,635,1299383251
Split selection and independent inference,0.12569512676403785,0.13792596700482226,1,0.9113231503364643,635,1299383251
Same data selection and inference,-0.14830790747892322,0.07755949527418726,1,1.9121824730115526,636,2713247321
Split selection and independent inference,0.04922865173447708,0.11286583100522028,1,0.4361696653099569,636,2713247321
Same data selection and inference,-0.14658416331728139,0.07861701482195999,1,1.8645348420980268,637,3278614507
Split selection and independent inference,-0.056892537663724596,0.11451673617890458,1,0.49680544138844324,637,3278614507
Same data selection and inference,-0.14012376617115913,0.091918457478579,1,1.5244355705578942,638,2665965060
Split selection and independent inference,-0.117323696889932,0.12820051653891665,1,0.9151577548778216,638,2665965060
Same data selection and inference,-0.2677344638432341,0.08122380951143691,0,3.2962559310338078,639,3056045939
Split selection and independent inference,-0.2771522896564531,0.11212933364017127,0,2.47171976019985,639,3056045939
Same data selection and inference,0.20949703740936584,0.08567470224290294,0,2.4452613423202183,640,801384181
Split selection and independent inference,0.19646699318413863,0.11858804119110403,1,1.6567184280203522,640,801384181
Same data selection and inference,0.24852553085687176,0.08638730619738391,0,2.8768755711518867,641,3664530492
Split selection and independent inference,0.09232811037413709,0.12127194021227602,1,0.7613311885051458,641,3664530492
Same data selection and inference,0.16726389702427108,0.07798214955639414,0,2.1448998004769195,642,940345637
Split selection and independent inference,-0.1536512955340692,0.11157067027003088,1,1.3771656579833387,642,940345637
Same data selection and inference,-0.2421135563189762,0.0896054186063109,0,2.701996822119909,643,2888642676
Split selection and independent inference,-0.24491531555154172,0.1314214157802329,1,1.863587559892803,643,2888642676
Same data selection and inference,-0.1365203371522858,0.08916018044184343,1,1.5311805839304464,644,883607161
Split selection and independent inference,0.06336156555727653,0.12248609136330033,1,0.5172960035874009,644,883607161
Same data selection and inference,-0.1851333305140955,0.08415086405691757,0,2.2000169884040153,645,3997486716
Split selection and independent inference,0.0652297997418783,0.12639971681882473,1,0.5160596984198592,645,3997486716
Same data selection and inference,-0.12773180527482894,0.07995152484558746,1,1.597615624236321,646,1713840270
Split selection and independent inference,-0.009755035999705047,0.12120042472591831,1,0.08048681365403634,646,1713840270
Same data selection and inference,0.14298507354361156,0.08552199898640737,1,1.6719098622371678,647,3027869858
Split selection and independent inference,0.023860514669811202,0.12019909094795367,1,0.1985082789032309,647,3027869858
Same data selection and inference,0.21228465669199204,0.09445882868682078,0,2.2473776103642362,648,4257299097
Split selection and independent inference,-0.14146463542377796,0.1250153593912255,1,1.1315780405916027,648,4257299097
Same data selection and inference,-0.14628842229643993,0.08041088144659236,1,1.8192615186490946,649,1721842650
Split selection and independent inference,-0.12643181817794666,0.12115811622414832,1,1.043527434382041,649,1721842650
Same data selection and inference,0.14602527748842978,0.08355495155033284,1,1.7476555820927657,650,2922972825
Split selection and independent inference,0.05972715678258024,0.10645130736701552,1,0.5610749013786842,650,2922972825
Same data selection and inference,-0.17963981712638924,0.09444960863667316,1,1.9019646531032652,651,2198553368
Split selection and independent inference,-0.010738698082590474,0.13123282592686913,1,0.08182935943614233,651,2198553368
Same data selection and inference,0.1792429374698077,0.08609910837972937,0,2.0818210646186848,652,1172220771
Split selection and independent inference,0.07003993998318077,0.12064966312604279,1,0.5805232950382132,652,1172220771
Same data selection and inference,-0.14369416231532156,0.0825703512969045,1,1.740263424563007,653,2148195029
Split selection and independent inference,0.030892365747737762,0.12358799221109494,1,0.24996251816254073,653,2148195029
Same data selection and inference,-0.16440797178493227,0.08288112359328105,0,1.9836600260358968,654,2902309675
Split selection and independent inference,-0.13968926379961422,0.11861894935970267,1,1.177630256832047,654,2902309675
Same data selection and inference,-0.15064874674763037,0.08435882246428276,1,1.785809027993658,655,1762614241
Split selection and independent inference,0.013121409310191609,0.12158664501625534,1,0.1079181789121442,655,1762614241
Same data selection and inference,0.2169964024862714,0.08383890618319588,0,2.5882542171067198,656,3340118181
Split selection and independent inference,0.1211445835931048,0.12512136450391495,1,0.9682166117147346,656,3340118181
Same data selection and inference,0.13942204832436472,0.08777843414580734,1,1.5883405722728319,657,2791102998
Split selection and independent inference,-0.006332671320850567,0.1224126009553695,1,0.05173218501549036,657,2791102998
Same data selection and inference,-0.12843612729028817,0.08597458912137261,1,1.49388474667755,658,173942950
Split selection and independent inference,0.016641286680119986,0.12487585499522486,1,0.13326264457413592,658,173942950
Same data selection and inference,0.19067388177984015,0.09074709111974556,0,2.1011569564057533,659,2965278521
Split selection and independent inference,-0.22036739463948435,0.13115686830662202,1,1.6801818881822002,659,2965278521
Same data selection and inference,-0.1981700362254892,0.08695835341691298,0,2.2789074130162414,660,2992991705
Split selection and independent inference,-0.05251046008007947,0.11645364166843267,1,0.4509129927390978,660,2992991705
Same data selection and inference,0.18147062952329016,0.08563444720960925,0,2.1191312075513333,661,1490008784
Split selection and independent inference,0.07866993318513696,0.12927395816684006,1,0.6085520572024731,661,1490008784
Same data selection and inference,-0.18216692105421467,0.09462166465773435,1,1.9252136570747216,662,1231310183
Split selection and independent inference,-0.005684790962583713,0.1365693666936015,1,0.04162566686962644,662,1231310183
Same data selection and inference,-0.15248536012379493,0.07754374006600404,0,1.9664431970137337,663,3633838270
Split selection and independent inference,-0.0015373921097503768,0.11874659002972507,1,0.012946831646833239,663,3633838270
Same data selection and inference,-0.1811831238399036,0.08578154676732022,0,2.112145684798121,664,161082514
Split selection and independent inference,0.031181666817346517,0.12809932782550182,1,0.24341788006743093,664,161082514
Same data selection and inference,0.26976533124413826,0.08253364560637727,0,3.2685498048967054,665,229033182
Split selection and independent inference,-0.05320125567994407,0.11719631992113334,1,0.45394988269039144,665,229033182
Same data selection and inference,0.23194192702945876,0.08421910957184622,0,2.7540296757898175,666,480535621
Split selection and independent inference,0.143034921899497,0.12125675216168423,1,1.1796037692711219,666,480535621
Same data selection and inference,0.1687779397487616,0.08775686650684877,1,1.9232448293443765,667,2029858694
Split selection and independent inference,0.002679330367015419,0.11710324456960709,1,0.022880069436699544,667,2029858694
Same data selection and inference,0.11278208296454703,0.08100150226000905,1,1.3923455715984698,668,612812190
Split selection and independent inference,-0.03300113202504761,0.11136611758339067,1,0.29633009339969535,668,612812190
Same data selection and inference,-0.23509449459755494,0.08061921411004232,0,2.9161099769176544,669,3660357100
Split selection and independent inference,0.1266662247965001,0.12750000607342268,1,0.993460539316034,669,3660357100
Same data selection and inference,-0.14788716687568793,0.08226965024782222,1,1.7975908057248935,670,1418970200
Split selection and independent inference,-0.23477503234863067,0.12346493012989454,1,1.9015523849698,670,1418970200
Same data selection and inference,-0.30799843635358376,0.08114401057720379,0,3.7957014222330216,671,3327870805
Split selection and independent inference,-0.13019762291240955,0.11747319953796385,1,1.1083176709623332,671,3327870805
Same data selection and inference,-0.2062374897851554,0.08432161042778097,0,2.4458438203311106,672,2089222574
Split selection and independent inference,0.051982952173258073,0.1162617915401132,1,0.44711982745700823,672,2089222574
Same data selection and inference,-0.16908058984623794,0.0910692407726446,1,1.856615783899523,673,884717090
Split selection and independent inference,-0.023491611313644068,0.12085041575341707,1,0.1943858543405949,673,884717090
Same data selection and inference,-0.2333017439967062,0.08654040414832274,0,2.695870747227471,674,3527373229
Split selection and independent inference,-0.12179052432667688,0.13016883607379515,1,0.9356350413829586,674,3527373229
Same data selection and inference,-0.18697160859126952,0.07735869399037275,0,2.416943706605725,675,3151455439
Split selection and independent inference,-0.12135008314698184,0.11341746889783072,1,1.069941732311951,675,3151455439
Same data selection and inference,-0.16934136957122864,0.08922728106519554,1,1.8978654011377563,676,2491694351
Split selection and independent inference,-0.04742488034626721,0.12386929825172847,1,0.3828622670477222,676,2491694351
Same data selection and inference,0.21104148409043721,0.08405032853344302,0,2.5108942198419286,677,1037939492
Split selection and independent inference,0.10745115904479725,0.11823109264358979,1,0.9088231922943579,677,1037939492
Same data selection and inference,-0.21355533627024975,0.09450558693379865,0,2.2597112318856416,678,1441921355
Split selection and independent inference,0.02193038449165163,0.13465283395076,1,0.16286611910203952,678,1441921355
Same data selection and inference,0.2260848847592457,0.08600822380988407,0,2.628642643045304,679,165688568
Split selection and independent inference,0.15976839792233063,0.11659619223257453,1,1.3702711457646959,679,165688568
Same data selection and inference,0.2317483867144375,0.08854739633926301,0,2.6172241793142077,680,263513421
Split selection and independent inference,0.2703096893342996,0.12942610694329035,0,2.0885252266201526,680,263513421
Same data selection and inference,0.2025573951661227,0.09811150039240356,0,2.0645632199689206,681,2816314583
Split selection and independent inference,0.0497361536125568,0.13384152644286781,1,0.3716047996044591,681,2816314583
Same data selection and inference,-0.2466221679702859,0.08382357886267931,0,2.9421574611399617,682,3667532295
Split selection and independent inference,0.03101237400274227,0.1255630761500456,1,0.2469864147457095,682,3667532295
Same data selection and inference,0.13098554170039173,0.08527634685786063,1,1.5360125817622041,683,1491622543
Split selection and independent inference,-0.047015934710264135,0.12036249510347727,1,0.3906194755255273,683,1491622543
Same data selection and inference,-0.17818947336927654,0.08664119342056155,0,2.0566368759988585,684,708589122
Split selection and independent inference,-0.006994961751489047,0.11222103557042154,1,0.0623320014463735,684,708589122
Same data selection and inference,-0.21384548358553887,0.07626028029329066,0,2.804152866513302,685,4073658156
Split selection and independent inference,0.03544236305111002,0.10700704341721076,1,0.3312152351777766,685,4073658156
Same data selection and inference,0.1755361926811777,0.08291435516914927,0,2.1170784277713484,686,914920309
Split selection and independent inference,-0.24973045963028578,0.12516504372405862,0,1.9952093028533318,686,914920309
Same data selection and inference,0.19816620162085857,0.08701112519864879,0,2.277481197587546,687,752427862
Split selection and independent inference,0.17628770894711082,0.12735847162235078,1,1.3841851798429812,687,752427862
Same data selection and inference,0.22373781212751373,0.08329086301536565,0,2.6862227623483523,688,1695551979
Split selection and independent inference,0.1383950042771061,0.11422779033431169,1,1.2115703531694344,688,1695551979
Same data selection and inference,0.1617296867247579,0.08378606222511137,1,1.9302695750306569,689,1693618164
Split selection and independent inference,0.016633603051610008,0.12168884409077758,1,0.13668962981686023,689,1693618164
Same data selection and inference,0.3266089864624406,0.08898755915527957,0,3.6702769416623906,690,3945343538
Split selection and independent inference,0.27300860626989343,0.12403387323522631,0,2.2010810365660456,690,3945343538
Same data selection and inference,-0.17589253782072575,0.08136842699460546,0,2.16168044925321,691,4199091968
Split selection and independent inference,-0.09936733070101068,0.11924107330124144,1,0.8333314012527943,691,4199091968
Same data selection and inference,-0.1501122694865154,0.08018302725287632,1,1.872120255738169,692,3890790518
Split selection and independent inference,-0.052437242761288076,0.11572831866760837,1,0.45310640787841094,692,3890790518
Same data selection and inference,-0.18942774245859045,0.09811414488884837,1,1.9306873914376923,693,2414451446
Split selection and independent inference,0.04449242698109869,0.1327482099592585,1,0.3351640447336636,693,2414451446
Same data selection and inference,0.18244486901653445,0.07635683077631097,0,2.389371941732505,694,2318362878
Split selection and independent inference,0.15493777390794367,0.11111058835752884,1,1.3944465257387426,694,2318362878
Same data selection and inference,-0.1622811717374207,0.08082979935794411,0,2.007689899349866,695,1577920017
Split selection and independent inference,0.034459532687528,0.12326069022498568,1,0.27956628041453924,695,1577920017
Same data selection and inference,0.17580941408087217,0.09675660717789221,1,1.8170274796597314,696,1585884851
Split selection and independent inference,-0.021465340254307595,0.12928429503415556,1,0.16603207875045206,696,1585884851
Same data selection and inference,-0.15478872070386865,0.08033486553278935,1,1.9267937983999033,697,2212827285
Split selection and independent inference,-0.0006745000865851831,0.10830175625532339,1,0.006227969978575756,697,2212827285
Same data selection and inference,0.17587047003208392,0.08396753568910127,0,2.0945055560909043,698,323483413
Split selection and independent inference,-0.10681458157186044,0.12005384890166883,1,0.8897222583788036,698,323483413
Same data selection and inference,-0.17575740121104338,0.08595135354610525,0,2.0448473928542055,699,3818078907
Split selection and independent inference,0.04639216442667814,0.1226664685221052,1,0.37819760351475357,699,3818078907
Same data selection and inference,-0.1572546743345517,0.0853505450420473,1,1.8424565918950064,700,440581760
Split selection and independent inference,0.12723771841437295,0.11942944681069774,1,1.065379785406289,700,440581760
Same data selection and inference,-0.2487528396815718,0.08767088099895919,0,2.837348465615681,701,3145896493
Split selection and independent inference,0.04756035105539328,0.12530408415075325,1,0.37955946430423976,701,3145896493
Same data selection and inference,-0.2184802192693504,0.08443443278522823,0,2.587572534834076,702,1393722995
Split selection and independent inference,0.2189394552701277,0.11395998653756818,1,1.9211958681475614,702,1393722995
Same data selection and inference,0.19030508099767196,0.086285933347231,0,2.2055168625440733,703,2514779651
Split selection and independent inference,-0.044498609971094095,0.12689761422252557,1,0.3506654576898669,703,2514779651
Same data selection and inference,-0.17637133765961735,0.07602323872658634,0,2.319966113176627,704,497959556
Split selection and independent inference,-0.07639822288228339,0.11503413908424534,1,0.6641352166449743,704,497959556
Same data selection and inference,0.2064367753148291,0.09615868693482775,0,2.146834382781694,705,2412974231
Split selection and independent inference,0.0772512148218865,0.14396890248089628,1,0.5365826472986917,705,2412974231
Same data selection and inference,-0.15541169754211426,0.08576853769542088,1,1.811989591031719,706,313885597
Split selection and independent inference,0.028065931195645384,0.12729396366080944,1,0.22048124191050048,706,313885597
Same data selection and inference,-0.18760567421049634,0.08328501658373696,0,2.2525741352512383,707,2281592118
Split selection and independent inference,-0.00567313730396405,0.11883835297777985,1,0.04773826935336946,707,2281592118
Same data selection and inference,-0.16387456856804064,0.08916587866681,1,1.8378618706870802,708,767911875
Split selection and independent inference,0.16651791277540626,0.11549723621658715,1,1.441748029910795,708,767911875
Same data selection and inference,-0.17809006011611145,0.08141406530104003,0,2.187460599806658,709,4283507046
Split selection and independent inference,0.08515814303280407,0.11169470420156988,1,0.7624188061693902,709,4283507046
Same data selection and inference,-0.17755915741731887,0.09166699872433762,1,1.937001973319509,710,3617948486
Split selection and independent inference,0.055109379185958735,0.12858083411761567,1,0.4285971510773448,710,3617948486
Same data selection and inference,0.17137394682170262,0.08832990297461368,1,1.9401577614203436,711,2323323292
Split selection and independent inference,-0.04824620578203971,0.13624215136626688,1,0.35412099191194446,711,2323323292
Same data selection and inference,-0.1456243653705263,0.08873914953698835,1,1.6410385509704148,712,2564530193
Split selection and independent inference,-0.05325000855785414,0.129105639655106,1,0.4124530012794693,712,2564530193
Same data selection and inference,0.15599270694634387,0.08801437468696971,1,1.7723548852235176,713,2238604450
Split selection and independent inference,-0.3380822740152302,0.11999496857523746,0,2.817470415880403,713,2238604450
Same data selection and inference,0.17335435630888663,0.08698606878272265,0,1.9928979287694701,714,529168327
Split selection and independent inference,-0.22872634583651594,0.12939689839950014,1,1.7676339129114667,714,529168327
Same data selection and inference,0.23843137266351216,0.08064180081099152,0,2.9566722253927376,715,2334724227
Split selection and independent inference,0.004424154079745136,0.10829584493800565,1,0.04085248221921865,715,2334724227
Same data selection and inference,0.21094776996700135,0.08715144883509501,0,2.4204734721754253,716,792810392
Split selection and independent inference,-0.028674358424713706,0.14075386526210523,1,0.20371986496653333,716,792810392
Same data selection and inference,-0.14761929265439475,0.07631813675578664,1,1.934262272764434,717,4126711702
Split selection and independent inference,0.022716706464490324,0.10924902238234166,1,0.20793510064546,717,4126711702
Same data selection and inference,0.2116732441018077,0.07712531034764118,0,2.7445366916216445,718,1665753172
Split selection and independent inference,0.2691227188807929,0.11780522263884285,0,2.284471883779264,718,1665753172
Same data selection and inference,0.20772421000140745,0.08339005479705677,0,2.490995005422865,719,3784103831
Split selection and independent inference,0.17086169482069852,0.11820475867000271,1,1.4454722190813014,719,3784103831
Same data selection and inference,-0.1833774986078759,0.08152048279483666,0,2.249465316212414,720,513488847
Split selection and independent inference,-0.17850238006554223,0.12416754332349889,1,1.4375929110595553,720,513488847
Same data selection and inference,0.14586078777293957,0.08043595791511449,1,1.8133778916000365,721,3913651238
Split selection and independent inference,0.05695509156950535,0.118523462549953,1,0.480538539325081,721,3913651238
Same data selection and inference,0.17596537619768557,0.07832800326623345,0,2.2465193654890827,722,2673711382
Split selection and independent inference,-0.07736705208402057,0.11086551027736855,1,0.6978459927750302,722,2673711382
Same data selection and inference,0.20421041734980902,0.091621780437078,0,2.2288413996719063,723,4115345407
Split selection and independent inference,-0.003274413748520312,0.1273937660772403,1,0.02570309246164367,723,4115345407
Same data selection and inference,-0.16917837448922346,0.08326847904386854,0,2.0317216842653605,724,1136701209
Split selection and independent inference,-0.044667087444192885,0.11160724394889292,1,0.40021674099081594,724,1136701209
Same data selection and inference,0.2003827507359826,0.09029361076569063,0,2.2192351046406835,725,334863614
Split selection and independent inference,-0.14135385229084296,0.12292849312242461,1,1.1498868057389144,725,334863614
Same data selection and inference,-0.23638097719959086,0.08477510474511354,0,2.7883301107123186,726,4185536987
Split selection and independent inference,-0.1087058426330312,0.1127146227914502,1,0.9644342494421844,726,4185536987
Same data selection and inference,-0.18694490697210217,0.09200738383360735,0,2.0318467842775156,727,361863260
Split selection and independent inference,-0.11063590100873207,0.1289166695352557,1,0.8581970152314222,727,361863260
Same data selection and inference,0.22532862242177357,0.0848623733260263,0,2.6552241422249727,728,2722377517
Split selection and independent inference,0.11151333925332545,0.12163631917339192,1,0.9167766667977167,728,2722377517
Same data selection and inference,-0.16816378760842093,0.09202482587089003,1,1.8273741462369422,729,1215018269
Split selection and independent inference,-0.013255197592811546,0.13597350960604693,1,0.09748367627794223,729,1215018269
Same data selection and inference,0.22064455454746343,0.08572105621815744,0,2.573983152819884,730,157501036
Split selection and independent inference,0.13809870545077124,0.12158385537235188,1,1.1358309458755231,730,157501036
Same data selection and inference,0.133225555921736,0.08371381205176173,1,1.591440559884673,731,977023720
Split selection and independent inference,0.07735036048662695,0.13025541107921706,1,0.5938360628994138,731,977023720
Same data selection and inference,-0.13078893189094812,0.07865902218261032,1,1.662732745231894,732,1865781464
Split selection and independent inference,-0.07645186075589396,0.10990533687004037,1,0.6956155445508155,732,1865781464
Same data selection and inference,-0.16921709385279493,0.09015412204740098,1,1.8769756724359696,733,2855273094
Split selection and independent inference,-0.17580401097324047,0.13818389524257213,1,1.2722467452855404,733,2855273094
Same data selection and inference,-0.34221082928075314,0.09129707141678765,0,3.7483220871182032,734,2517531432
Split selection and independent inference,-0.3011825770775579,0.12869050262663476,0,2.340363670436259,734,2517531432
Same data selection and inference,0.13243611642130507,0.07706127689266269,1,1.7185819098971462,735,2222334156
Split selection and independent inference,-0.16087812892167355,0.1138872115139881,1,1.4126092542173958,735,2222334156
Same data selection and inference,0.19769561574712274,0.09162466936150193,0,2.157667985323053,736,3243362761
Split selection and independent inference,0.008458734915604697,0.12889700836387796,1,0.06562398168098345,736,3243362761
Same data selection and inference,-0.18864049435019048,0.08001369310750167,0,2.3576026430469126,737,3692864863
Split selection and independent inference,0.07719028597179521,0.11494385806080279,1,0.6715477214186011,737,3692864863
Same data selection and inference,0.17189102569160233,0.08866889075359109,1,1.938571963974194,738,2220345163
Split selection and independent inference,-0.2887393308488026,0.12716176329723022,0,2.270645855813575,738,2220345163
Same data selection and inference,0.17481699610448953,0.0765489962345722,0,2.2837268246965734,739,1171664103
Split selection and independent inference,-0.07656316722172268,0.12318430326560095,1,0.6215334680802862,739,1171664103
Same data selection and inference,-0.19206432361302292,0.08616892274201927,0,2.2289279882033965,740,1097571722
Split selection and independent inference,-0.13338781354196552,0.11687198031103042,1,1.1413155932412684,740,1097571722
Same data selection and inference,0.217280598932254,0.09354807218788412,0,2.3226624969444862,741,2437318873
Split selection and independent inference,0.08723527598175042,0.12971158332245464,1,0.6725326585898589,741,2437318873
Same data selection and inference,-0.1526155604302602,0.08392237183180626,1,1.8185324973432113,742,137240385
Split selection and independent inference,-0.2313551688768591,0.127880896445191,1,1.8091456605953384,742,137240385
Same data selection and inference,0.18021185848312601,0.08891907642267101,0,2.0266951225010565,743,2814047812
Split selection and independent inference,-0.1458185543868648,0.12605720528667372,1,1.1567649310902197,743,2814047812
Same data selection and inference,-0.15241048778152355,0.07806924952364032,1,1.9522473792369657,744,388488562
Split selection and independent inference,-0.12151242483344281,0.11891622900950914,1,1.0218321405375717,744,388488562
Same data selection and inference,0.24103162840896322,0.08012105021120926,0,3.008343347641765,745,2661757995
Split selection and independent inference,-0.1085160414528907,0.11211531917663033,1,0.967896646504933,745,2661757995
Same data selection and inference,0.13523582340532633,0.08696596968421179,1,1.5550430116100653,746,690923097
Split selection and independent inference,-0.11600401753309282,0.11703896933891549,1,0.9911572033514264,746,690923097
Same data selection and inference,-0.29716534341687334,0.09546689872452555,0,3.1127579023422416,747,363442802
Split selection and independent inference,-0.029039565422007675,0.14334252334966094,1,0.2025886299710962,747,363442802
Same data selection and inference,-0.16108511240866466,0.07914278544376901,0,2.0353733003637546,748,2406929825
Split selection and independent inference,0.11531565016723826,0.11673805625671667,1,0.9878154036902035,748,2406929825
Same data selection and inference,0.1569998093716786,0.08528401868030432,1,1.840905386508674,749,2244858616
Split selection and independent inference,-0.0653281497800209,0.11687959595072772,1,0.5589354518949649,749,2244858616
Same data selection and inference,-0.22471829073311636,0.08577670536569718,0,2.6198055727957943,750,4202512564
Split selection and independent inference,0.07418885276026693,0.1207023828831403,1,0.6146428180468807,750,4202512564
Same data selection and inference,-0.18365116456322714,0.08617133155987018,0,2.1312327573310137,751,3144166695
Split selection and independent inference,0.06287253546511937,0.1128367416341953,1,0.557199140586188,751,3144166695
Same data selection and inference,-0.21269888520328198,0.0756005287632646,0,2.813457639553382,752,2180040322
Split selection and independent inference,-0.014694443484265175,0.11795017177252956,1,0.12458178961030976,752,2180040322
Same data selection and inference,0.14084647795967842,0.07753793339925495,1,1.8164848066615067,753,805003480
Split selection and independent inference,-0.09475450724950392,0.11256114210404462,1,0.8418047780815751,753,805003480
Same data selection and inference,-0.2071451914661508,0.08879323987650724,0,2.332893717520008,754,2875270148
Split selection and independent inference,0.012012537692647639,0.12440198944633066,1,0.09656226356275494,754,2875270148
Same data selection and inference,-0.2089555829544327,0.07969800540023865,0,2.621842063738862,755,2305450044
Split selection and independent inference,-0.23167680058000215,0.11396124011933355,0,2.03294383544268,755,2305450044
Same data selection and inference,0.251246493822719,0.08548968692105101,0,2.938909976998079,756,1320287102
Split selection and independent inference,-0.028143154148171187,0.11659368362074936,1,0.2413780341627593,756,1320287102
Same data selection and inference,-0.21191583828204355,0.08429906003584446,0,2.5138576656956277,757,4084111648
Split selection and independent inference,-0.1991730557536663,0.11398937206595708,1,1.7472949639411983,757,4084111648
Same data selection and inference,-0.23363929078102252,0.0840442017578378,0,2.7799572831237436,758,3109430072
Split selection and independent inference,0.24696566675990336,0.12197104414718318,0,2.0247893136168322,758,3109430072
Same data selection and inference,-0.1778898124677611,0.08097611852246311,0,2.196818218922332,759,1671098903
Split selection and independent inference,-0.09266384009322524,0.11087868536112538,1,0.835722752226224,759,1671098903
Same data selection and inference,-0.28153368359162095,0.08791868386635793,0,3.202205392650899,760,2225788594
Split selection and independent inference,-0.024765821667063075,0.12151073679908277,1,0.20381591223509082,760,2225788594
Same data selection and inference,0.19873495723409515,0.08145759565582639,0,2.4397351239507192,761,1178172644
Split selection and independent inference,-0.0751364988995283,0.1159971377823789,1,0.6477444214226316,761,1178172644
Same data selection and inference,0.2716989907421007,0.08603759311789691,0,3.1579101750300342,762,4122405694
Split selection and independent inference,-0.14863051492365462,0.12162422957842695,1,1.2220469181086422,762,4122405694
Same data selection and inference,-0.20025343282082833,0.0887406458496092,0,2.256614552481423,763,246898203
Split selection and independent inference,-0.14043272827958192,0.13147391551697402,1,1.0681413703043725,763,246898203
Same data selection and inference,0.15453321981944798,0.08868414007781279,1,1.7425124682255273,764,1333922953
Split selection and independent inference,-0.17224713868436983,0.12398539129572461,1,1.3892534990153267,764,1333922953
Same data selection and inference,0.17232722859193955,0.0907839639695585,1,1.8982122068356035,765,1211629348
Split selection and independent inference,-0.05721329527928533,0.12995080069697781,1,0.4402688938615821,765,1211629348
Same data selection and inference,0.28646128164156537,0.094286808959244,0,3.0381904404611872,766,3151265798
Split selection and independent inference,0.06036392794700132,0.128143763504698,1,0.4710641103091081,766,3151265798
Same data selection and inference,0.19458337514769244,0.08126040334989024,0,2.394565706373094,767,2635357328
Split selection and independent inference,-0.18523989113053554,0.11548984779283505,1,1.6039495650112698,767,2635357328
Same data selection and inference,-0.1758825254132391,0.08571499898646848,0,2.0519457212034156,768,344584876
Split selection and independent inference,-0.036209874608965895,0.11994864165081606,1,0.3018781547720807,768,344584876
Same data selection and inference,0.16080787007610126,0.08164994037428767,0,1.9694793326112598,769,4143138043
Split selection and independent inference,0.07356423772113854,0.12007216001178268,1,0.6126668972551146,769,4143138043
Same data selection and inference,0.19907093441132548,0.09166704727939931,0,2.171673903759126,770,1773518450
Split selection and independent inference,0.05069780869317567,0.129689067781002,1,0.390918136436804,770,1773518450
Same data selection and inference,-0.12632877328194608,0.0857783290951204,1,1.472735300565938,771,2979978642
Split selection and independent inference,-0.0064571709937222485,0.11825841308588812,1,0.05460221243652717,771,2979978642
Same data selection and inference,0.13665267092494157,0.08005412561967751,1,1.7070034787982495,772,3243052575
Split selection and independent inference,-0.1590238997381848,0.11754513320038716,1,1.3528752353114097,772,3243052575
Same data selection and inference,0.14669332498810378,0.08393611936226024,1,1.7476781879203809,773,2639190693
Split selection and independent inference,0.1913407464365805,0.12063997177016875,1,1.5860476725003203,773,2639190693
Same data selection and inference,-0.22642153510373447,0.09284826303238816,0,2.4386189650607903,774,2548285237
Split selection and independent inference,-0.22083761963728493,0.13375146485573944,1,1.6511043065993645,774,2548285237
Same data selection and inference,-0.20815046416561894,0.07849327874220362,0,2.6518253218756462,775,2670429363
Split selection and independent inference,0.06849787601634635,0.11526251593565333,1,0.5942771200186721,775,2670429363
Same data selection and inference,0.2730157627981727,0.08399753045453091,0,3.25028320857552,776,306902839
Split selection and independent inference,0.16954494617312252,0.12027133702413514,1,1.409687049035628,776,306902839
Same data selection and inference,-0.1578462562328411,0.08404083267204714,1,1.8782090944863095,777,2804367991
Split selection and independent inference,0.057805235714701184,0.11574766408420488,1,0.4994073631814172,777,2804367991
Same data selection and inference,-0.17071051517739724,0.07989018983470168,0,2.136814489120743,778,900725507
Split selection and independent inference,-0.004425550068416168,0.1152336388228985,1,0.03840501882629737,778,900725507
Same data selection and inference,-0.18297214215487734,0.08484159604064581,0,2.156632485640879,779,1016340118
Split selection and independent inference,0.12183516673137072,0.12274085234253937,1,0.9926211559241817,779,1016340118
Same data selection and inference,0.2412436281382292,0.08655059570008611,0,2.7873133187226484,780,3408444502
Split selection and independent inference,0.03960801121421862,0.11879740059484788,1,0.3334080629364914,780,3408444502
Same data selection and inference,-0.1620987399817487,0.08008944723920448,0,2.023971266746363,781,2164595078
Split selection and independent inference,-0.10778385139945403,0.10778707164296544,1,0.999970124028213,781,2164595078
Same data selection and inference,-0.14460155636735503,0.085578984992203,1,1.6896853401630028,782,2734320858
Split selection and independent inference,0.0794917349067698,0.12066487761382111,1,0.6587810511122975,782,2734320858
Same data selection and inference,-0.1717385306749526,0.08105066336630337,0,2.118903455469465,783,4172118818
Split selection and independent inference,-0.09676929278361232,0.13037923705497526,1,0.7422139826052895,783,4172118818
Same data selection and inference,-0.19887481224135492,0.08840676966621004,0,2.2495428007632188,784,417695954
Split selection and independent inference,0.01907240607072068,0.11134949637735464,1,0.171284170034194,784,417695954
Same data selection and inference,-0.12306543498076689,0.07651438070386771,1,1.608396145256209,785,3218908877
Split selection and independent inference,-0.14181429498828665,0.11352727258816389,1,1.2491649958220867,785,3218908877
Same data selection and inference,0.22103494289015457,0.09009841441547294,0,2.453261184718423,786,3527778476
Split selection and independent inference,0.07439770163758322,0.13027118019051562,1,0.5710986998719133,786,3527778476
Same data selection and inference,0.1705633618441911,0.08702995543692907,1,1.9598236146150736,787,3152904611
Split selection and independent inference,-0.10210601088697518,0.12191809380094025,1,0.8374967792203764,787,3152904611
Same data selection and inference,-0.14420189361992033,0.07661733033215205,1,1.8821054322145545,788,4012644712
Split selection and independent inference,0.01969054563897341,0.1066886549324072,1,0.18456081999954346,788,4012644712
Same data selection and inference,0.14560983218561702,0.08483082285766946,1,1.716473178975566,789,2133618574
Split selection and independent inference,-0.009220895440658308,0.13112147277645095,1,0.07032330590412919,789,2133618574
Same data selection and inference,-0.12784990120958545,0.0838981658850858,1,1.523870037691882,790,1073668837
Split selection and independent inference,0.16215532226669438,0.11910714794357945,1,1.3614239369034902,790,1073668837
Same data selection and inference,0.2237400704050464,0.09265543086289306,0,2.414753979571105,791,1761515418
Split selection and independent inference,-0.10885650137615793,0.12703803183491091,1,0.8568812016673847,791,1761515418
Same data selection and inference,0.16190554631324072,0.09026702377263138,1,1.7936289416282925,792,936722308
Split selection and independent inference,0.002986255943356516,0.12713911232789388,1,0.02348809810512844,792,936722308
Same data selection and inference,-0.1643943271582381,0.08395479859399575,1,1.9581290159868858,793,3754385629
Split selection and independent inference,-0.05511090877130021,0.11808602847351134,1,0.46670134887009523,793,3754385629
Same data selection and inference,0.1681620204635553,0.08627538769382227,1,1.9491308582736917,794,4293319165
Split selection and independent inference,0.031012514775178655,0.11870753700573798,1,0.2612514382610735,794,4293319165
Same data selection and inference,-0.1868352390758562,0.08191049966654076,0,2.2809681278525473,795,837671123
Split selection and independent inference,-0.04647701017404727,0.11648885888478147,1,0.39898244878523054,795,837671123
Same data selection and inference,0.16981937775249237,0.08367074442508249,0,2.0296147586513476,796,2937172239
Split selection and independent inference,-0.04624808559631061,0.11237266162530293,1,0.41155993750972025,796,2937172239
Same data selection and inference,0.23176723643250896,0.09175061570395097,0,2.5260564700769477,797,1004287071
Split selection and independent inference,-0.10733242158702538,0.12713914216784458,1,0.8442122524731914,797,1004287071
Same data selection and inference,-0.19138880799331742,0.08014596769837454,0,2.3880029587215157,798,1140857508
Split selection and independent inference,-0.0011977925036905017,0.12405408573465199,1,0.009655405516046801,798,1140857508
Same data selection and inference,-0.25256585155886074,0.07888310733530257,0,3.201773612762208,799,4261790988
Split selection and independent inference,-0.08692750374607497,0.11378542730516646,1,0.7639599007080233,799,4261790988
Same data selection and inference,-0.21484252214641827,0.08592190216366088,0,2.500439547266937,800,227266415
Split selection and independent inference,-0.1420515608028662,0.11839446301887241,1,1.1998159135214186,800,227266415
Same data selection and inference,-0.14710872625256377,0.08429908949184628,1,1.74508084416253,801,2282344893
Split selection and independent inference,0.008161338377695641,0.1216742701087027,1,0.06707530170844152,801,2282344893
Same data selection and inference,-0.24091352323030313,0.0889329391082079,0,2.7089346832131005,802,2183281697
Split selection and independent inference,0.17549268390269007,0.13255507543233688,1,1.3239227794960655,802,2183281697
Same data selection and inference,-0.15194896846930148,0.08686240617632299,1,1.7493064624626968,803,48675087
Split selection and independent inference,-0.16423362672149458,0.12891698821770287,1,1.273948678076099,803,48675087
Same data selection and inference,-0.18596217984432445,0.09222454158807603,0,2.0164066596820907,804,3472123166
Split selection and independent inference,-0.16256101141899854,0.1261831902026563,1,1.288293719297457,804,3472123166
Same data selection and inference,0.17242891310577246,0.08050872717091716,0,2.1417418851960237,805,97511690
Split selection and independent inference,0.034823454370224126,0.11933039900306533,1,0.2918238324949336,805,97511690
Same data selection and inference,-0.14284707899558752,0.0844425624102535,1,1.6916478481738044,806,1569038475
Split selection and independent inference,-0.009017114046560195,0.11821494999396973,1,0.07627727328074975,806,1569038475
Same data selection and inference,0.1666577397134679,0.0824161358109182,0,2.022149401614989,807,1430219456
Split selection and independent inference,0.11076631042909493,0.12022168899552402,1,0.9213504763954771,807,1430219456
Same data selection and inference,0.1464176484078251,0.08229527099373134,1,1.779174509541115,808,529292930
Split selection and independent inference,0.06831922483556728,0.11435020042512702,1,0.5974561004840617,808,529292930
Same data selection and inference,0.17643029261306337,0.09777168361632967,1,1.80451318917041,809,2028598208
Split selection and independent inference,-0.06367108743017455,0.14806520307460913,1,0.430020599763005,809,2028598208
Same data selection and inference,-0.2844977651700303,0.08645250723736532,0,3.290798315298235,810,1929036389
Split selection and independent inference,-0.06957913554964926,0.12437371368159764,1,0.5594360214070234,810,1929036389
Same data selection and inference,0.2200439039037694,0.08563693909491807,0,2.569497534934985,811,643412490
Split selection and independent inference,0.226327981933447,0.12875787056390967,1,1.7577797841966318,811,643412490
Same data selection and inference,-0.18544896355514037,0.08132991210689548,0,2.280206122827191,812,2426811068
Split selection and independent inference,-0.051432117284614214,0.11485412816199683,1,0.4478038195725226,812,2426811068
Same data selection and inference,0.22638560020385548,0.08650216613329031,0,2.6171090311775567,813,2449564876
Split selection and independent inference,0.060921452396279434,0.11867204943438737,1,0.5133597396071121,813,2449564876
Same data selection and inference,0.17547527061145843,0.08963141689101535,1,1.9577429064278027,814,4098052827
Split selection and independent inference,-0.033013810276803654,0.12466834578467774,1,0.26481309324360336,814,4098052827
Same data selection and inference,-0.17776283454583228,0.0777162460469024,0,2.287331717470642,815,2936145215
Split selection and independent inference,-0.13959956676134933,0.11534643226019464,1,1.210263412798458,815,2936145215
Same data selection and inference,0.20526114226761807,0.0938667287124527,0,2.186729473617923,816,1032268098
Split selection and independent inference,-0.10120488031256619,0.12828979176578104,1,0.7888771111058951,816,1032268098
Same data selection and inference,0.19519467466690404,0.08121966466113467,0,2.403293284714937,817,246356586
Split selection and independent inference,-0.03376695021135453,0.11692456933852778,1,0.28879259853068356,817,246356586
Same data selection and inference,0.17940378229162068,0.08715171498678174,0,2.058522684479941,818,294974347
Split selection and independent inference,0.11840688049125689,0.13042673431252969,1,0.9078421008957357,818,294974347
Same data selection and inference,0.19819321906450021,0.08908494437662211,0,2.224766715087163,819,763906286
Split selection and independent inference,0.16831572328632677,0.1259162310605627,1,1.3367277742404067,819,763906286
Same data selection and inference,-0.16809692851146044,0.08358469856681927,0,2.011096904023413,820,2126969231
Split selection and independent inference,-0.033355039549799945,0.10955789815323974,1,0.30445125465209194,820,2126969231
Same data selection and inference,0.1571235395954575,0.08726935119702686,1,1.8004435399172587,821,754903936
Split selection and independent inference,0.0636886387673874,0.11749467567990839,1,0.5420555305918272,821,754903936
Same data selection and inference,-0.16031602552234403,0.07996977897142768,0,2.0047076231087644,822,2486630888
Split selection and independent inference,0.18749987693047812,0.11558798820609943,1,1.6221398074353195,822,2486630888
Same data selection and inference,0.21124367843590147,0.08084137878770915,0,2.6130637750579564,823,2493801962
Split selection and independent inference,-0.04878013621007358,0.11516982951019973,1,0.4235496085869736,823,2493801962
Same data selection and inference,-0.2404875197235967,0.08309665913941831,0,2.8940696559185417,824,2485103559
Split selection and independent inference,-0.019390535652724108,0.121631927139545,1,0.15941978482736588,824,2485103559
Same data selection and inference,-0.18556487046176373,0.08841811934542959,0,2.0987199437798916,825,2473641633
Split selection and independent inference,-0.18497987207885733,0.13263726998371209,1,1.3946296700887535,825,2473641633
Same data selection and inference,-0.2222053014023408,0.08217190646178889,0,2.704151710361855,826,3676037605
Split selection and independent inference,0.05535640467209219,0.11729164961655456,1,0.4719552061298589,826,3676037605
Same data selection and inference,-0.2341536264005074,0.0844813531527645,0,2.7716604630739763,827,428615590
Split selection and independent inference,0.058111221502616016,0.11682499379434222,1,0.49742113922055536,827,428615590
Same data selection and inference,-0.19099065251158812,0.07664222064372528,0,2.4919770187690222,828,1594905809
Split selection and independent inference,0.07523751987230728,0.11420548916417106,1,0.658790750102676,828,1594905809
Same data selection and inference,-0.211240673327612,0.08500155396456056,0,2.4851389589381383,829,2948414737
Split selection and independent inference,-0.06996936141455583,0.11571334968419825,1,0.6046783850395336,829,2948414737
Same data selection and inference,0.18099636408196418,0.07892980705050928,0,2.2931307049330525,830,2558075570
Split selection and independent inference,-0.02166540003082792,0.12035404683559331,1,0.18001388902546342,830,2558075570
Same data selection and inference,-0.2636819721771733,0.09279370860022962,0,2.8415932087934768,831,636507159
Split selection and independent inference,-0.24860713557508346,0.1387988595135225,1,1.791132408770714,831,636507159
Same data selection and inference,-0.18257788559670057,0.07804305316893341,0,2.3394508310879276,832,3393608159
Split selection and independent inference,-0.022357971710431822,0.11926844922337466,1,0.18745923046721416,832,3393608159
Same data selection and inference,0.17128670249928762,0.08866943651714874,1,1.9317445698006734,833,1860207320
Split selection and independent inference,0.11521091739128102,0.12146205321680571,1,0.9485342486812187,833,1860207320
Same data selection and inference,-0.18666186794306575,0.08569956283006103,0,2.178095917632732,834,3864340461
Split selection and independent inference,0.006863946787135784,0.12463499262894746,1,0.05507238892026522,834,3864340461
Same data selection and inference,-0.18356737751979102,0.07450367589052088,0,2.4638700752098908,835,2554242797
Split selection and independent inference,0.13837297287081618,0.11939829552089339,1,1.158919164357773,835,2554242797
Same data selection and inference,-0.16281086970066724,0.0888099694276443,1,1.833249923966175,836,1952542775
Split selection and independent inference,-0.016637924199692854,0.11072190745356349,1,0.15026768037455246,836,1952542775
Same data selection and inference,-0.14810586250617253,0.08754088005075399,1,1.6918479962767623,837,2199691695
Split selection and independent inference,-0.1914289866057794,0.11922902932540987,1,1.6055568655458508,837,2199691695
Same data selection and inference,0.17761712492118392,0.08019855395443419,0,2.2147173005400984,838,3399744957
Split selection and independent inference,-0.028936133683643925,0.11513453037152975,1,0.2513245469475524,838,3399744957
Same data selection and inference,-0.15707166357782273,0.07966836320648873,0,1.9715688543859746,839,1635771732
Split selection and independent inference,0.19937904081437188,0.11404571774930419,1,1.7482378536355725,839,1635771732
Same data selection and inference,0.15047405809751785,0.08681783359453285,1,1.73321599799737,840,658706832
Split selection and independent inference,-0.051206616880911306,0.11477347411068427,1,0.4461537587642342,840,658706832
Same data selection and inference,-0.19077639683940842,0.08481307539116993,0,2.2493748276373733,841,1206536792
Split selection and independent inference,-0.09736674658780733,0.11967864429365144,1,0.8135682615931197,841,1206536792
Same data selection and inference,0.17016100006396198,0.0936013772736488,1,1.8179326524917139,842,2684333341
Split selection and independent inference,-0.03288831514812538,0.13426440716684948,1,0.2449518516642709,842,2684333341
Same data selection and inference,0.16020520830207843,0.09081894696065089,1,1.7640064508949935,843,2646663023
Split selection and independent inference,-0.20885507449192037,0.12568221159127174,1,1.661771159558627,843,2646663023
Same data selection and inference,-0.18678870391288557,0.0835181442612216,0,2.2365044813335686,844,1307884787
Split selection and independent inference,0.07787859851979723,0.12235493452339777,1,0.6364974066894262,844,1307884787
Same data selection and inference,0.15725577752587752,0.08372366051474325,1,1.878271644587084,845,2330993399
Split selection and independent inference,0.08660863437072684,0.13286245248950565,1,0.6518668950324228,845,2330993399
Same data selection and inference,-0.12430087692041741,0.08051346013944503,1,1.543852129881574,846,709975222
Split selection and independent inference,0.01609903012088034,0.1116157727771164,1,0.14423615695452124,846,709975222
Same data selection and inference,0.30633774532911784,0.08459190621112382,0,3.6213599982551816,847,2845403591
Split selection and independent inference,0.31030503936243065,0.12355748215725484,0,2.5114224889068013,847,2845403591
Same data selection and inference,0.16171414967305647,0.08678179411750854,1,1.863457091634731,848,1068634742
Split selection and independent inference,0.01553239291878677,0.11686417282987892,1,0.13290979213447673,848,1068634742
Same data selection and inference,-0.15676667739045136,0.08925140247186196,1,1.7564617815375478,849,3754515837
Split selection and independent inference,-0.1921269780351188,0.13129257634903177,1,1.4633498966793308,849,3754515837
Same data selection and inference,0.17839446908328993,0.08241934492202076,0,2.1644732708331267,850,217203233
Split selection and independent inference,0.09433472823173371,0.12596316273294111,1,0.7489072692763046,850,217203233
Same data selection and inference,0.1952364080396126,0.07706052311348092,0,2.5335463626700716,851,2481364830
Split selection and independent inference,0.22295929319798122,0.12099350084713693,1,1.842737763904094,851,2481364830
Same data selection and inference,0.16723182590690763,0.091011701925359,1,1.8374760868009994,852,3088179559
Split selection and independent inference,-0.01004308226169701,0.1256582921168957,1,0.07992375268282548,852,3088179559
Same data selection and inference,0.16658655771197975,0.08374301048422501,0,1.9892592438309855,853,2606439935
Split selection and independent inference,0.0030852282248407716,0.12197034533419109,1,0.02529490439981489,853,2606439935
Same data selection and inference,0.202756853493928,0.08642516169785154,0,2.3460396198364113,854,801543409
Split selection and independent inference,0.19600613246732876,0.1298956740239501,1,1.50895042456294,854,801543409
Same data selection and inference,-0.16274133783261313,0.08232479969445079,0,1.9768203316209576,855,624196964
Split selection and independent inference,-0.035804817089958425,0.11281397238966315,1,0.31737927786362685,855,624196964
Same data selection and inference,0.18948500101408675,0.08799975555322999,0,2.153244629179334,856,1830897740
Split selection and independent inference,0.14985990032956617,0.12313387778381056,1,1.2170484924764506,856,1830897740
Same data selection and inference,-0.15971627067255267,0.0842112808908549,1,1.896613719479683,857,275944708
Split selection and independent inference,0.15286254653815093,0.12752540163714485,1,1.1986831217603162,857,275944708
Same data selection and inference,0.1529116832539592,0.08219527016956804,1,1.8603465009422548,858,4177601863
Split selection and independent inference,0.12454258616260327,0.12585998678947535,1,0.989532808158675,858,4177601863
Same data selection and inference,-0.12484192226848008,0.08556866633284145,1,1.4589677228680316,859,2807527716
Split selection and independent inference,0.15096064970015596,0.12842551742522282,1,1.1754723884064122,859,2807527716
Same data selection and inference,-0.24506940161954163,0.08459439948511115,0,2.896993218359267,860,61584909
Split selection and independent inference,-0.11611454062248562,0.12298204185554329,1,0.9441585037177677,860,61584909
Same data selection and inference,-0.15681476765305422,0.09032687305001263,1,1.7360809951455778,861,1966232369
Split selection and independent inference,-0.016713819671668993,0.11814955359834083,1,0.14146324859160284,861,1966232369
Same data selection and inference,-0.20175965907009483,0.07741749596010425,0,2.6061248373890593,862,3370670510
Split selection and independent inference,-0.03877110899392298,0.12214036332427251,1,0.31743076521713715,862,3370670510
Same data selection and inference,0.25927688931374765,0.08147524586633945,0,3.1822780840587175,863,3495353666
Split selection and independent inference,0.23252212954794582,0.10768704920601488,0,2.1592394931642183,863,3495353666
Same data selection and inference,-0.1797006162080395,0.08603716963576546,0,2.088639328429725,864,2216022936
Split selection and independent inference,-0.13594603704316055,0.12070931088762658,1,1.126226602102952,864,2216022936
Same data selection and inference,0.1629791656527462,0.09073098705527004,1,1.7962900100873496,865,3176477950
Split selection and independent inference,-0.03655818076486864,0.13046098500668407,1,0.2802230932335488,865,3176477950
Same data selection and inference,-0.16523123127634878,0.0902938976431398,1,1.8299268897370766,866,647678440
Split selection and independent inference,-0.08540150761549559,0.13847735462818905,1,0.6167182197031289,866,647678440
Same data selection and inference,-0.18135857355854684,0.08647004901640234,0,2.097357126791327,867,1658895840
Split selection and independent inference,0.06858364097087097,0.12837606936083426,1,0.534240075368711,867,1658895840
Same data selection and inference,-0.2975218915998174,0.08939901499737253,0,3.3280220325532857,868,1773407326
Split selection and independent inference,-0.23320112615265393,0.13001987924319314,1,1.7935805471443904,868,1773407326
Same data selection and inference,-0.21686064575912115,0.09482789144541982,0,2.286886721339152,869,3620819095
Split selection and independent inference,0.1439339072408105,0.13200556221840276,1,1.0903624424755098,869,3620819095
Same data selection and inference,-0.1926880097660966,0.09090294872790655,0,2.1197113235881506,870,3199041047
Split selection and independent inference,0.23551594821322838,0.11850337506274503,0,1.9874197514503504,870,3199041047
Same data selection and inference,0.23121325716818936,0.08998926480564612,0,2.569342661789171,871,2159932319
Split selection and independent inference,-0.10370745486193311,0.11109255566410806,1,0.9335229911848996,871,2159932319
Same data selection and inference,0.11483583067378009,0.08492974158944991,1,1.3521273999501389,872,3112388024
Split selection and independent inference,-0.056969694213851015,0.11887270972417781,1,0.47924956321798906,872,3112388024
Same data selection and inference,-0.2161006792323988,0.08899218166278991,0,2.4283108380379943,873,3634987294
Split selection and independent inference,0.05501960997803661,0.12661367300214801,1,0.43454714387049803,873,3634987294
Same data selection and inference,0.2631394646695635,0.0853113842836196,0,3.084458972025943,874,2337845529
Split selection and independent inference,0.11772925148792511,0.11935884241288472,1,0.9863471286080125,874,2337845529
Same data selection and inference,0.1521558361205974,0.07931276956837299,1,1.9184279775960762,875,473808214
Split selection and independent inference,-0.25951482815163984,0.11893851839458996,0,2.181924171029897,875,473808214
Same data selection and inference,-0.29069176325593465,0.08358579033704819,0,3.477765324509826,876,101446887
Split selection and independent inference,-0.28956492474425316,0.12375789432867226,0,2.3397693239288304,876,101446887
Same data selection and inference,0.2090232961029018,0.08462065524822089,0,2.4701214554503985,877,3763069111
Split selection and independent inference,0.1837321572697574,0.125785642867379,1,1.4606766963338875,877,3763069111
Same data selection and inference,-0.23680380735745232,0.08146705003709072,0,2.9067433674060754,878,599901702
Split selection and independent inference,0.04989873771020958,0.1205398244765052,1,0.4139605970633838,878,599901702
Same data selection and inference,0.22004205573983854,0.08117140874322024,0,2.710832042301069,879,3888191057
Split selection and independent inference,0.009125101427898399,0.11397372085744804,1,0.08006320544111713,879,3888191057
Same data selection and inference,0.15509464447861912,0.0836920238930688,1,1.8531592051923569,880,3759326606
Split selection and independent inference,-0.050699143355071065,0.12495598317863767,1,0.4057360205200525,880,3759326606
Same data selection and inference,-0.2373546741019253,0.07470818236772798,0,3.177090735973472,881,1851578501
Split selection and independent inference,-0.0383230580628029,0.1041755537143038,1,0.36786997233441115,881,1851578501
Same data selection and inference,0.1650727983569875,0.08457847263463154,1,1.9517117443120708,882,603874285
Split selection and independent inference,-0.061265206715384705,0.11878670484402744,1,0.5157581127940944,882,603874285
Same data selection and inference,0.19878602136619655,0.08705156274688489,0,2.2835433976549724,883,3204292512
Split selection and independent inference,-0.06887238156894944,0.11542625454375165,1,0.5966786485551584,883,3204292512
Same data selection and inference,0.2762688767039221,0.08473138844856115,0,3.260525783448477,884,453818525
Split selection and independent inference,0.13482025427499722,0.12058116197034567,1,1.118087204269547,884,453818525
Same data selection and inference,-0.1927651121912626,0.08625866477921326,0,2.234733318498056,885,2247399330
Split selection and independent inference,-0.11357667902313986,0.12099499384010103,1,0.9386890764524959,885,2247399330
Same data selection and inference,-0.16471241420277627,0.0901999395681727,1,1.8260812035055456,886,1081885666
Split selection and independent inference,0.058686997341290896,0.1306989460115398,1,0.44902425866624235,886,1081885666
Same data selection and inference,0.19576461189808794,0.07797313427484599,0,2.51066747179921,887,2967240432
Split selection and independent inference,-0.03775830342839258,0.11257367898465064,1,0.33540969584498437,887,2967240432
Same data selection and inference,0.15602590076909925,0.07807855146359116,0,1.998319613317311,888,87504060
Split selection and independent inference,0.0440929746290545,0.10963896550465466,1,0.4021651830268552,888,87504060
Same data selection and inference,-0.1942397605107791,0.0887974608551238,0,2.187447238245789,889,242400937
Split selection and independent inference,-0.04453386550975458,0.13501774443928236,1,0.32983713136891807,889,242400937
Same data selection and inference,0.22836142059204487,0.09048307282343666,0,2.523802667905144,890,2040700037
Split selection and independent inference,0.015416688900003146,0.132945286943127,1,0.11596265843254971,890,2040700037
Same data selection and inference,-0.1960576189243028,0.09076452073380739,0,2.160068905109929,891,246513025
Split selection and independent inference,0.04123590467527222,0.12191979907760889,1,0.33822156029820244,891,246513025
Same data selection and inference,0.12473773024336236,0.08547766203973584,1,1.4593020827520502,892,3714460500
Split selection and independent inference,0.07311900264189593,0.12250795573632697,1,0.5968510551206115,892,3714460500
Same data selection and inference,0.16903825525703675,0.08514891532398873,0,1.9852073818421754,893,4188308161
Split selection and independent inference,-0.0851048183049537,0.11360654580671826,1,0.7491189675790751,893,4188308161
Same data selection and inference,0.15095274709917533,0.08403618017743798,1,1.7962828246172842,894,1199774666
Split selection and independent inference,0.02754726845894077,0.11377891554830472,1,0.24211224308290763,894,1199774666
Same data selection and inference,-0.23557396487151575,0.08294390244657984,0,2.8401601314001055,895,3286604589
Split selection and independent inference,0.11148761594058615,0.12528192378065106,1,0.8898938695719857,895,3286604589
Same data selection and inference,0.25834617963916806,0.08088515917070133,0,3.1939874049570722,896,1095496172
Split selection and independent inference,0.26467919991172206,0.11978984085162353,0,2.2095296064343577,896,1095496172
Same data selection and inference,-0.15873588202098288,0.09086592014022277,1,1.7469242789378496,897,78785949
Split selection and independent inference,-0.09655360367400957,0.12813742507684459,1,0.7535160287176518,897,78785949
Same data selection and inference,-0.20393145286845815,0.08023638024887415,0,2.541633262067797,898,1592665753
Split selection and independent inference,-0.03807764945654642,0.1114426431555017,1,0.34167934623925506,898,1592665753
Same data selection and inference,0.23144386932996508,0.09141015049187959,0,2.531927450994902,899,2821129092
Split selection and independent inference,0.19070872884062914,0.1348762529362942,1,1.4139533438158767,899,2821129092
Same data selection and inference,0.19682511588648327,0.08482561202744533,0,2.320350082741525,900,1745154744
Split selection and independent inference,0.07017486472007299,0.11750538196128295,1,0.597205536876558,900,1745154744
Same data selection and inference,0.14963705472378086,0.07734629318525559,1,1.9346376996422883,901,1466848372
Split selection and independent inference,0.10972400679686148,0.1153233972600087,1,0.9514461887510752,901,1466848372
Same data selection and inference,-0.13483930029477792,0.0776474526678159,1,1.736557937987159,902,3517875040
Split selection and independent inference,-0.07450485899780485,0.10811965341144537,1,0.6890963543351304,902,3517875040
Same data selection and inference,-0.18129131319659642,0.07776913366971992,0,2.3311473928271846,903,1147137388
Split selection and independent inference,-0.07386472733792568,0.12407926158435321,1,0.5953027636911747,903,1147137388
Same data selection and inference,-0.16988363937366163,0.08239536120476548,0,2.0618107244104915,904,3684465184
Split selection and independent inference,-0.035679484410118686,0.11350799663827764,1,0.31433454440941744,904,3684465184
Same data selection and inference,0.18881659916542518,0.08978467174154002,0,2.1029937015191735,905,3123931436
Split selection and independent inference,0.02981032829050068,0.1303221559696112,1,0.22874336346501142,905,3123931436
Same data selection and inference,-0.20863065982199824,0.08292864904993988,0,2.5157851021588478,906,2313041510
Split selection and independent inference,-0.2010195587132947,0.1237328701612482,1,1.6246253598686167,906,2313041510
Same data selection and inference,-0.32529317858627826,0.08418825771326005,0,3.863878258345796,907,2317876422
Split selection and independent inference,-0.3013144938179234,0.11881290428383906,0,2.536041818303639,907,2317876422
Same data selection and inference,-0.17670243032827748,0.0805778445744864,0,2.1929406434411787,908,4265660598
Split selection and independent inference,0.09081603455864007,0.12047867598862914,1,0.7537934311895272,908,4265660598
Same data selection and inference,0.2393874908900725,0.08470507434444803,0,2.826129281424367,909,2466433362
Split selection and independent inference,-0.01847665699747348,0.11701616776367081,1,0.1578983259372283,909,2466433362
Same data selection and inference,0.22133465910794314,0.09160562718134457,0,2.416168808819834,910,3528331230
Split selection and independent inference,0.1116848529450737,0.13158987516150203,1,0.848734393949393,910,3528331230
Same data selection and inference,0.1787362985543601,0.08085975047229718,0,2.210448307227905,911,4039393635
Split selection and independent inference,0.03681675929218789,0.11689608131800176,1,0.3149528955725412,911,4039393635
Same data selection and inference,-0.22586595399274187,0.0889048110854976,0,2.540536909476497,912,139438469
Split selection and independent inference,0.006168662377324135,0.13149062354343113,1,0.046913325156501644,912,139438469
Same data selection and inference,0.19553461894342172,0.08749895583705394,0,2.234708026774155,913,1485378338
Split selection and independent inference,0.025044447268820616,0.12181008216011818,1,0.20560241668583665,913,1485378338
Same data selection and inference,-0.12808256141149657,0.09073821351732421,1,1.4115614187956476,914,2596044043
Split selection and independent inference,0.22471652647038096,0.12900602906660855,1,1.741907165860869,914,2596044043
Same data selection and inference,-0.19060462189052774,0.09612992681841359,0,1.9827813064975475,915,1622979341
Split selection and independent inference,0.019710673653107837,0.14907465364628697,1,0.13222015393626757,915,1622979341
Same data selection and inference,0.25060261402036377,0.09300409690388414,0,2.6945330621225336,916,2502369160
Split selection and independent inference,0.11386323632783579,0.13446494782859522,1,0.8467874949312383,916,2502369160
Same data selection and inference,0.2605129253928581,0.08968873964620712,0,2.9046335852248206,917,286674
Split selection and independent inference,-0.1503800807603718,0.12460546610698446,1,1.2068497912544032,917,286674
Same data selection and inference,-0.19314601373876397,0.08611523385319486,0,2.2428785836897345,918,2768720183
Split selection and independent inference,-0.0067119573862246444,0.1200198268259963,1,0.05592373829996924,918,2768720183
Same data selection and inference,-0.18376602804816292,0.08132202603879135,0,2.259732534953136,919,3762014181
Split selection and independent inference,-0.03507777333945895,0.11235032681995041,1,0.3122178130881064,919,3762014181
Same data selection and inference,0.2537862617744687,0.10281609512756454,0,2.4683514916569687,920,1380793152
Split selection and independent inference,-0.039409218970779494,0.13816504669306756,1,0.285232914648281,920,1380793152
Same data selection and inference,0.2956324172451405,0.09641330404170757,0,3.066303143363414,921,1476721326
Split selection and independent inference,-0.04783977384252598,0.14114158864860638,1,0.33894881232795554,921,1476721326
Same data selection and inference,0.22841759555449537,0.0900786039269934,0,2.5357586107753454,922,3942989159
Split selection and independent inference,0.0210573435607305,0.13576747500083342,1,0.15509858720287195,922,3942989159
Same data selection and inference,0.23112399951463367,0.08539254239911277,0,2.706606373591648,923,633203248
Split selection and independent inference,-0.1242074309820164,0.12035968699322415,1,1.031968710495308,923,633203248
Same data selection and inference,0.21731542820483052,0.07575006421305419,0,2.8688481054433224,924,1527298017
Split selection and independent inference,0.006376017017829712,0.10905981282958856,1,0.05846348762575413,924,1527298017
Same data selection and inference,0.1718258865871539,0.08063593251648316,0,2.1308848453142177,925,3771577463
Split selection and independent inference,0.0325814873703963,0.11420408215488048,1,0.28529179303950075,925,3771577463
Same data selection and inference,0.16010312301725974,0.08322649789647286,1,1.9237037129258432,926,1240496393
Split selection and independent inference,0.07687223265790254,0.1193309829475777,1,0.6441934086110113,926,1240496393
Same data selection and inference,0.16425308757771276,0.09312629056373439,1,1.7637671014642222,927,1153237384
Split selection and independent inference,0.023419347029331412,0.13631683630892377,1,0.17180084033243,927,1153237384
Same data selection and inference,0.13022136506106866,0.0893332209165349,1,1.4577036820684663,928,1437425688
Split selection and independent inference,-0.2000234142112298,0.137864470881058,1,1.450869922706911,928,1437425688
Same data selection and inference,-0.21085172573907682,0.08867050027544728,0,2.377924169640231,929,1754886738
Split selection and independent inference,-0.010482803174855894,0.12989817329282455,1,0.08070015850973444,929,1754886738
Same data selection and inference,0.17799922380575597,0.09720492085619115,1,1.8311750293906948,930,234508480
Split selection and independent inference,0.2845728534173264,0.13500166656606374,0,2.1079210402048574,930,234508480
Same data selection and inference,0.23121648474402484,0.07521396086770156,0,3.0741165878861993,931,2603236357
Split selection and independent inference,0.20213871508703382,0.1117802002356801,1,1.8083588565849733,931,2603236357
Same data selection and inference,-0.1921976892928933,0.08444346609910645,0,2.2760516375218645,932,1502207480
Split selection and independent inference,-0.02239676970494183,0.12137526421525661,1,0.18452499238412867,932,1502207480
Same data selection and inference,0.21281982538371896,0.08611463721621597,0,2.471354838891936,933,370636416
Split selection and independent inference,0.15246095122622377,0.12695954557690495,1,1.200862452157026,933,370636416
Same data selection and inference,-0.2156356220399266,0.09044370402397738,0,2.3841971574136305,934,351289454
Split selection and independent inference,0.09317091228421717,0.12319129585292417,1,0.7563108386768836,934,351289454
Same data selection and inference,-0.12136041516585128,0.08069317077394757,1,1.5039738059845016,935,2355826423
Split selection and independent inference,-0.0900431124638025,0.11480561657118271,1,0.7843092973415046,935,2355826423
Same data selection and inference,0.2083673421814562,0.08063756774901217,0,2.5839983521081433,936,792290589
Split selection and independent inference,0.09783906083125778,0.11858450861192588,1,0.8250576907262087,936,792290589
Same data selection and inference,-0.22822822387888803,0.08189038842281074,0,2.786996475099324,937,1117769152
Split selection and independent inference,-0.07154601232464801,0.11914529081114533,1,0.6004938326773995,937,1117769152
Same data selection and inference,0.14157418992267556,0.09093909283207227,1,1.5568023114559306,938,3889352500
Split selection and independent inference,-0.0059572852302860555,0.11561008472895747,1,0.051529113954484486,938,3889352500
Same data selection and inference,-0.154395325005171,0.08894319570551187,1,1.7358868633005842,939,2336238223
Split selection and independent inference,0.06117651347192175,0.1226365483870483,1,0.4988440581256821,939,2336238223
Same data selection and inference,-0.1300308047256424,0.0749118287983928,1,1.7357846792872873,940,305996495
Split selection and independent inference,-0.23486765198207676,0.11168500811761033,0,2.102946992981802,940,305996495
Same data selection and inference,-0.21278157988057603,0.08295512494092241,0,2.5650203050397575,941,313392675
Split selection and independent inference,-0.11163122429927998,0.11809104444703605,1,0.9452979675300162,941,313392675
Same data selection and inference,-0.21318372078472328,0.07895973965760901,0,2.6999040486853945,942,3935386549
Split selection and independent inference,-0.07323202572583884,0.11198511800833216,1,0.6539442653477409,942,3935386549
Same data selection and inference,-0.195451388586895,0.09720506219645812,0,2.010712036703133,943,3117798393
Split selection and independent inference,0.24614213201693097,0.13631833543504926,1,1.805642148074855,943,3117798393
Same data selection and inference,-0.15584385272945714,0.08345733350831573,1,1.8673476155804665,944,2796118698
Split selection and independent inference,-0.13815994356543468,0.1087623832762471,1,1.270291615571905,944,2796118698
Same data selection and inference,-0.19183171893554019,0.0806212011639591,0,2.379420253804115,945,3163128762
Split selection and independent inference,0.07446737996357274,0.11464029722877707,1,0.6495742052636609,945,3163128762
Same data selection and inference,-0.1772373898420632,0.083095971947856,0,2.1329239635500308,946,1058971005
Split selection and independent inference,-0.06684173905407984,0.11561545904452229,1,0.5781384220283188,946,1058971005
Same data selection and inference,-0.24388525544368928,0.09369007871045633,0,2.603106527398726,947,4083603591
Split selection and independent inference,-0.14073048335519378,0.14572312420182973,1,0.9657388566572246,947,4083603591
Same data selection and inference,0.15985941913165203,0.07964518061783296,0,2.0071449131205648,948,2120215189
Split selection and independent inference,0.139552799455157,0.11492562648397332,1,1.2142879157993365,948,2120215189
Same data selection and inference,0.22095684247790107,0.08715342200325688,0,2.535262958115908,949,2187846273
Split selection and independent inference,-0.03711123818359447,0.12864031498371328,1,0.2884883964120657,949,2187846273
Same data selection and inference,-0.14692706971455916,0.07850367676493625,1,1.8715947554214976,950,1764498943
Split selection and independent inference,-0.0235005881226277,0.11309944188916911,1,0.20778695040473244,950,1764498943
Same data selection and inference,-0.23400237446925848,0.08117410877242356,0,2.882721818668783,951,1308596413
Split selection and independent inference,-0.05590006343303902,0.12022924289072598,1,0.4649456495691776,951,1308596413
Same data selection and inference,0.1613208682722812,0.08817767003854925,1,1.8294979692903592,952,2376682629
Split selection and independent inference,-0.06739561250301986,0.12246783090666724,1,0.550312780132295,952,2376682629
Same data selection and inference,0.1673777912942013,0.07845298766670436,0,2.133478867691827,953,2214510782
Split selection and independent inference,-0.015196445100419268,0.10953833098895947,1,0.1387317568491247,953,2214510782
Same data selection and inference,0.18196009257475518,0.09028647283017496,0,2.015363839907828,954,1304241836
Split selection and independent inference,0.01855769409490225,0.13176697726731185,1,0.14083721490593804,954,1304241836
Same data selection and inference,-0.15033122264555784,0.08572456905177855,1,1.7536538743607586,955,731259633
Split selection and independent inference,-0.03282885193288663,0.11532460132513957,1,0.28466477712184624,955,731259633
Same data selection and inference,0.16758075179794,0.08839589807782681,1,1.8957978304648944,956,3395282994
Split selection and independent inference,-0.1993346320300123,0.12496825368983824,1,1.5950821600239833,956,3395282994
Same data selection and inference,-0.13496054081080985,0.0836728482162077,1,1.612955022901534,957,4085151099
Split selection and independent inference,-0.08683126261875229,0.1305148970280715,1,0.6652977138699836,957,4085151099
Same data selection and inference,0.18462476985087087,0.08949811906719976,0,2.062889944226036,958,4231319561
Split selection and independent inference,0.040014523385102016,0.1111651096535688,1,0.3599557766803085,958,4231319561
Same data selection and inference,-0.16708409468335847,0.08032428347654774,0,2.08011932944465,959,702257272
Split selection and independent inference,0.08640273374728802,0.11672208451382747,1,0.7402432376629834,959,702257272
Same data selection and inference,0.2091417608339016,0.08187700695668355,0,2.554340572617005,960,1727960632
Split selection and independent inference,0.10383911026524506,0.11925037566590108,1,0.8707654771349892,960,1727960632
Same data selection and inference,-0.22210080483943062,0.08040778557772885,0,2.7621803441500017,961,416910140
Split selection and independent inference,-0.171429814026952,0.1144971260419745,1,1.497241196814897,961,416910140
Same data selection and inference,0.22226356493319308,0.09949013762578002,0,2.234026107886294,962,2273677265
Split selection and independent inference,0.21423761062150193,0.14832078604209192,1,1.4444206799221215,962,2273677265
Same data selection and inference,0.2275787574274937,0.09108636232426404,0,2.4984943038708898,963,3470779359
Split selection and independent inference,0.12133790314340373,0.12684137384441,1,0.956611391581448,963,3470779359
Same data selection and inference,-0.20620210262852356,0.08280785102440623,0,2.490127446584128,964,203009103
Split selection and independent inference,-0.152319927196615,0.1223805056445254,1,1.244642080815172,964,203009103
Same data selection and inference,0.22170217665650419,0.08074399327370194,0,2.7457420381103677,965,435297261
Split selection and independent inference,-0.06216762989539354,0.10915292734400754,1,0.5695461533474532,965,435297261
Same data selection and inference,0.21444867886037627,0.09353944259714184,0,2.2926016331310586,966,1382249207
Split selection and independent inference,-0.09262171517601553,0.12079859475468302,1,0.7667449721920283,966,1382249207
Same data selection and inference,0.1281602359726231,0.08487196843069318,1,1.5100419884485101,967,792114790
Split selection and independent inference,0.06618846408535192,0.11565644936766006,1,0.5722851120471937,967,792114790
Same data selection and inference,-0.15889382571977262,0.08639287120972725,1,1.839200659670659,968,1847161044
Split selection and independent inference,-0.12613374345656922,0.11508551356069512,1,1.0960001789456095,968,1847161044
Same data selection and inference,0.25480377716149305,0.09220215020561413,0,2.763534002116777,969,2513965144
Split selection and independent inference,0.0022717294480279534,0.11854154209764949,1,0.019163994392418136,969,2513965144
Same data selection and inference,-0.18593750553358063,0.07944841412619862,0,2.340355154707444,970,631788592
Split selection and independent inference,-0.044481759904311226,0.12354088047902537,1,0.3600570089174918,970,631788592
Same data selection and inference,-0.19790697373806374,0.0823274966811088,0,2.40389883958996,971,3229433667
Split selection and independent inference,-0.12630295879306083,0.1192447135527734,1,1.0591912633272729,971,3229433667
Same data selection and inference,0.22462241132556465,0.09434986800160569,0,2.3807390098494037,972,3363369169
Split selection and independent inference,-0.025033525555782404,0.12483755846338901,1,0.20052879809503774,972,3363369169
Same data selection and inference,0.2111409771257295,0.08661229294139365,0,2.437771475102251,973,605622170
Split selection and independent inference,0.08996792759516128,0.12120799473182418,1,0.742260671783389,973,605622170
Same data selection and inference,-0.22010124768843445,0.08358197571976539,0,2.6333577998490063,974,3905005167
Split selection and independent inference,0.2188272172358779,0.12495471150589421,1,1.7512522304975722,974,3905005167
Same data selection and inference,-0.18742671494116261,0.08981006511117275,0,2.086923272009141,975,4070214482
Split selection and independent inference,0.14143396065898028,0.12410394888593716,1,1.1396410986806793,975,4070214482
Same data selection and inference,-0.34978855264788244,0.09061701417279486,0,3.8600759012085875,976,2592151423
Split selection and independent inference,0.10051242247742434,0.12230802173248354,1,0.8217974671953135,976,2592151423
Same data selection and inference,-0.1599134882872828,0.08039785668298308,0,1.989026758733606,977,3645607097
Split selection and independent inference,-0.027348169066062057,0.11486170125104149,1,0.23809650012313466,977,3645607097
Same data selection and inference,0.21339085410225722,0.08598899409562116,0,2.481606586361077,978,3068930467
Split selection and independent inference,0.07621583593479671,0.11800925976916707,1,0.6458462334555719,978,3068930467
Same data selection and inference,-0.2306808418833318,0.08103931212937089,0,2.846530107697282,979,2368634573
Split selection and independent inference,-0.15719623745993117,0.10792546890671996,1,1.4565258696795282,979,2368634573
Same data selection and inference,-0.16758074195392006,0.07781337202313031,0,2.153623954300632,980,2836165485
Split selection and independent inference,-0.04834805648054844,0.12351469991581314,1,0.3914356470404104,980,2836165485
Same data selection and inference,-0.29184752780183415,0.08911298463084427,0,3.2750280894622654,981,1658552378
Split selection and independent inference,-0.1367683500069977,0.134115398558558,1,1.01978110997658,981,1658552378
Same data selection and inference,-0.20397018516167578,0.0822031726812946,0,2.4812933431715267,982,3905897935
Split selection and independent inference,0.03574588794171431,0.12352851975401392,1,0.2893735633916457,982,3905897935
Same data selection and inference,0.17456938615304976,0.08292802606839528,0,2.1050710408694986,983,247355507
Split selection and independent inference,-0.0364188228274154,0.11191393719870867,1,0.3254181180557699,983,247355507
Same data selection and inference,0.21622689511147591,0.08339000152890982,0,2.5929594813176005,984,1789319351
Split selection and independent inference,-0.05852551823126793,0.12147057339359817,1,0.4818081992716796,984,1789319351
Same data selection and inference,0.228160570125478,0.07984172233876624,0,2.8576609251664054,985,1506446450
Split selection and independent inference,0.2560653080293526,0.11379236462904067,0,2.2502854990676835,985,1506446450
Same data selection and inference,-0.18513623553491648,0.08458361599422677,0,2.188795470124532,986,3431560556
Split selection and independent inference,0.023106864015179307,0.12821241606515787,1,0.18022329446967397,986,3431560556
Same data selection and inference,-0.24274491154501793,0.09039648237199645,0,2.685335813688884,987,700679212
Split selection and independent inference,-0.14260757067181506,0.12142783894092034,1,1.1744223722963525,987,700679212
Same data selection and inference,0.21388215256215204,0.07995375703484302,0,2.6750731984857747,988,4094392211
Split selection and independent inference,0.22194513579478528,0.11298334739546095,0,1.964405736873236,988,4094392211
Same data selection and inference,-0.3110645184828406,0.08467949395571696,0,3.673433838014094,989,3568606949
Split selection and independent inference,-0.03555109442989655,0.1136127274114135,1,0.3129147168623037,989,3568606949
Same data selection and inference,-0.18187738864108313,0.08048403707622041,0,2.259794553655909,990,293826137
Split selection and independent inference,-0.03384956602239459,0.12005613710004785,1,0.28194781907888905,990,293826137
Same data selection and inference,-0.20326493039495006,0.07739787046906571,0,2.6262341478269837,991,2597556542
Split selection and independent inference,0.021597451758996848,0.10931331032612049,1,0.1975738516614671,991,2597556542
Same data selection and inference,-0.20699845612681692,0.0895283285256288,0,2.312100086483359,992,932431589
Split selection and independent inference,0.025209176752393803,0.13013868059624475,1,0.19371009938701678,992,932431589
Same data selection and inference,-0.22352295888491178,0.08961664961610581,0,2.4942124018519487,993,2649243832
Split selection and independent inference,-0.017679771431603607,0.12262602077521288,1,0.14417634462764303,993,2649243832
Same data selection and inference,0.18707997101008453,0.09427203401595809,0,1.9844694448665041,994,1951049187
Split selection and independent inference,0.03575057617661808,0.1456243881790132,1,0.24549855023370537,994,1951049187
Same data selection and inference,-0.23576144983223715,0.09075628240683604,0,2.597742476662738,995,2684516200
Split selection and independent inference,-0.17793954640917067,0.12542291480952394,1,1.4187164018584817,995,2684516200
Same data selection and inference,0.20446832139907997,0.08173505860116165,0,2.5015987618827498,996,615782132
Split selection and independent inference,0.1515104758657319,0.10243654273375817,1,1.4790666672490238,996,615782132
Same data selection and inference,-0.19510246609926502,0.09316536004147624,0,2.0941524404822505,997,719161678
Split selection and independent inference,-0.044747804445317084,0.13686964218336073,1,0.32693739628083196,997,719161678
Same data selection and inference,-0.1860177783129201,0.08967549983418178,0,2.0743433675517173,998,817646252
Split selection and independent inference,-0.03618102923114035,0.12956347795996062,1,0.2792533034835749,998,817646252
Same data selection and inference,-0.23590926268051945,0.08888089026439575,0,2.6542180437072074,999,2726742349
Split selection and independent inference,0.18912932145839054,0.12686746753547493,1,1.4907629602167776,999,2726742349


==> anc/results/table6_summary.csv <==
procedure,mean_estimate,mean_estimate_mcse,rmse,mean_se,coverage,coverage_mcse,mean_selected_abs_t,n_rep
Same data selection and inference,0.004443088080510684,0.006260578023037076,0.19792772260864186,0.0854069678846427,0.273,0.014087973594523805,2.270285080210086,1000
Split selection and independent inference,-0.002820818296538609,0.0038332936707799322,0.12119159724146361,0.12175730881066667,0.942,0.007391616873188169,0.7763734505803322,1000


==> anc/run_generated_covariate_simulations.py <==
#!/usr/bin/env python3
"""
Reproducible simulations for:
When AI Generates Covariates: Causal Typing and Estimand Drift in Sequential Experiments

This script is the authoritative implementation of the artificial data-generating mechanisms used to produce the reported simulation tables. It uses artificial data only. It is not a clinical simulation and does not use real patient data.

Outputs:
  results/table4_replicates.csv, results/table4_summary.csv
  results/table5_replicates.csv, results/table5_summary.csv
  results/table6_replicates.csv, results/table6_summary.csv
  results/manifest.json

The manuscript simulation tables should be generated from this script using the seeds and settings recorded in the manifest. The summary CSV files include Monte Carlo standard errors for bias and coverage.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import math
import os
import platform
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, Iterable, List, Optional, Tuple

import numpy as np
import pandas as pd


def expit(x: np.ndarray) -> np.ndarray:
    return 1.0 / (1.0 + np.exp(-x))


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open('rb') as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()


@dataclass(frozen=True)
class DGPConfig:
    n_participants: int = 140
    n_sessions: int = 6
    positivity_stress: bool = False
    outcome_compression: bool = False
    nonclassical_representation: bool = False
    observed_state_mar: bool = False


def generate_panel(rng: np.random.Generator, cfg: DGPConfig) -> pd.DataFrame:
    """Generate repeated-session data with known empirical total effect.

    The total effect of setting A from 0 to 1 is 0.45 + 0.45 * U_true because
    A has a direct coefficient 0.20 + 0.45 * U_true and shifts the mediator M by
    0.50, whose outcome coefficient is 0.50.
    """
    rows: List[dict] = []
    n, S = cfg.n_participants, cfg.n_sessions
    C = rng.normal(0, 1, size=n)
    b = rng.normal(0, 0.45, size=n)
    prev_u = np.zeros(n)
    prev_y = np.zeros(n)
    prev_a = np.zeros(n)

    # Coefficients varied in stress tests.
    assign_d_coef = 1.60 if cfg.positivity_stress else 0.80
    outcome_d_coef = 0.00 if cfg.outcome_compression else 0.50

    for s in range(1, S + 1):
        # Design / availability variable is pre-action and partly participant-specific.
        pD = expit(-0.10 + 0.35 * C + 0.12 * (s - 3.5))
        D = rng.binomial(1, pD, size=n)

        # Stable latent state around mean 1.0, with dependence on history and design.
        U_true = (
            0.85
            + 0.35 * C
            + 0.35 * D
            + 0.20 * prev_u
            + 0.08 * prev_a
            + 0.04 * prev_y
            + rng.normal(0, 0.55, size=n)
        )
        U0 = U_true + rng.normal(0, 0.60, size=n)  # coarse pre-action state
        U1 = U_true + rng.normal(0, 0.25, size=n)  # refined generated state marker
        if cfg.nonclassical_representation:
            U1 = U1 + 0.55 * (D - D.mean())

        pA = expit(-0.10 + 0.45 * U0 + assign_d_coef * D + 0.06 * (s - 3.5))
        pA = np.clip(pA, 0.04, 0.96)
        A = rng.binomial(1, pA, size=n)

        M = 0.50 * A + 0.45 * U_true + 0.20 * C + 0.25 * D + rng.normal(0, 0.60, size=n)
        L = M + rng.normal(0, 0.45, size=n)  # post-action leakage covariate
        eps = rng.normal(0, 1.00, size=n)
        Y = (
            b
            + 0.45 * C
            + 0.55 * U_true
            + outcome_d_coef * D
            + 0.20 * prev_y
            + 0.05 * s
            + A * (0.20 + 0.45 * U_true)
            + 0.50 * M
            + eps
        )
        true_total = 0.45 + 0.45 * U_true

        # Observed-state MAR missingness based only on observed pre-action/history variables.
        if cfg.observed_state_mar:
            pR = expit(0.65 + 0.15 * A + 0.25 * U0 + 0.25 * D + 0.10 * C + 0.08 * prev_y - 0.04 * s)
            pR = np.clip(pR, 0.15, 0.98)
            R = rng.binomial(1, pR, size=n)
        else:
            pR = np.ones(n)
            R = np.ones(n, dtype=int)

        for i in range(n):
            rows.append({
                'id': i,
                'session': s,
                'C': C[i],
                'D': D[i],
                'U_true': U_true[i],
                'U0': U0[i],
                'U1': U1[i],
                'A': A[i],
                'pA': pA[i],
                'M': M[i],
                'L': L[i],
                'Y': Y[i],
                'R': R[i],
                'pR': pR[i],
                'prev_y': prev_y[i],
                'prev_a': prev_a[i],
                'true_total': true_total[i],
            })
        prev_u, prev_y, prev_a = U_true, Y, A

    return pd.DataFrame(rows)


def design_matrix(df: pd.DataFrame, method: str) -> Tuple[np.ndarray, List[str], Optional[str]]:
    """Return X matrix, column names, modifier variable used for standardized contrast."""
    n = len(df)
    base = [np.ones(n)]
    names = ['Intercept']

    def add(col: str):
        base.append(df[col].to_numpy(dtype=float))
        names.append(col)

    def add_arr(name: str, arr: np.ndarray):
        base.append(arr.astype(float))
        names.append(name)

    add('A')
    modifier: Optional[str] = None

    if method == 'Untyped naive contrast':
        pass
    elif method == 'Coarse locked state':
        for col in ['U0', 'D', 'C', 'prev_y', 'session']:
            add(col)
        add_arr('A:U0', df['A'].to_numpy() * df['U0'].to_numpy())
        modifier = 'U0'
    elif method == 'Design erasure':
        # Predictive representation replaces design variable D.
        for col in ['U1', 'C', 'prev_y', 'session']:
            add(col)
        add_arr('A:U1', df['A'].to_numpy() * df['U1'].to_numpy())
        modifier = 'U1'
    elif method in ('Admissible refinement', 'IPCW admissible refinement'):
        for col in ['U1', 'U0', 'D', 'C', 'prev_y', 'session']:
            add(col)
        add_arr('A:U1', df['A'].to_numpy() * df['U1'].to_numpy())
        modifier = 'U1'
    elif method == 'Mediator-as-state':
        for col in ['M', 'U0', 'D', 'C', 'prev_y', 'session']:
            add(col)
        # Intentionally no A:M interaction; this targets a path-blocked/direct contrast.
    elif method == 'Post-action leakage':
        for col in ['L', 'U0', 'D', 'C', 'prev_y', 'session']:
            add(col)
        add_arr('A:L', df['A'].to_numpy() * df['L'].to_numpy())
        modifier = 'L'
    elif method == 'Oracle state':
        for col in ['U_true', 'D', 'C', 'prev_y', 'session']:
            add(col)
        add_arr('A:U_true', df['A'].to_numpy() * df['U_true'].to_numpy())
        modifier = 'U_true'
    else:
        raise ValueError(f'Unknown method: {method}')

    return np.column_stack(base), names, modifier


def fit_linear_cluster(df: pd.DataFrame, method: str, use_observed: bool = False, weights: Optional[np.ndarray] = None) -> Tuple[float, float]:
    """Fit a linear working model and return standardized A contrast plus cluster-robust SE."""
    if use_observed:
        d = df[df['R'] == 1].copy()
    else:
        d = df.copy()
    X, names, modifier = design_matrix(d, method)
    y = d['Y'].to_numpy(dtype=float)
    if weights is None:
        w = np.ones(len(d))
    else:
        # weights supplied for full df; subset if needed
        w = np.asarray(weights)
        if use_observed and len(w) == len(df):
            w = w[df['R'].to_numpy() == 1]
        w = np.clip(w.astype(float), 0, 50)

    sw = np.sqrt(w)
    Xw = X * sw[:, None]
    yw = y * sw
    XtX = Xw.T @ Xw
    ridge = 1e-8 * np.eye(XtX.shape[0])
    beta = np.linalg.solve(XtX + ridge, Xw.T @ yw)
    resid = y - X @ beta

    # Cluster sandwich for WLS estimating equations X_i * w_i * residual_i.
    bread = np.linalg.inv(XtX + ridge)
    ids = d['id'].to_numpy(dtype=int)
    n_clusters = int(ids.max()) + 1
    cluster_scores = np.zeros((n_clusters, X.shape[1]))
    np.add.at(cluster_scores, ids, X * (w * resid)[:, None])
    meat = cluster_scores.T @ cluster_scores
    vcov = bread @ meat @ bread

    c = np.zeros(len(names))
    c[names.index('A')] = 1.0
    if modifier is not None:
        iname = f'A:{modifier}'
        c[names.index(iname)] = df[modifier].mean()  # target mean over all target sessions
    est = float(c @ beta)
    se = float(np.sqrt(max(c @ vcov @ c, 1e-12)))
    return est, se


def one_table4_rep(rng: np.random.Generator, scenario: str) -> List[dict]:
    observed = scenario == 'Observed-state MAR'
    df = generate_panel(rng, DGPConfig(observed_state_mar=observed))
    true = float(df['true_total'].mean())
    methods = [
        'Untyped naive contrast',
        'Coarse locked state',
        'Design erasure',
        'Admissible refinement',
    ]
    if observed:
        methods.append('IPCW admissible refinement')
    methods += ['Mediator-as-state', 'Post-action leakage', 'Oracle state']
    rows = []
    for method in methods:
        if method == 'IPCW admissible refinement':
            weights = 1.0 / np.clip(df['pR'].to_numpy(), 0.05, 1.0)
            est, se = fit_linear_cluster(df, method, use_observed=True, weights=weights)
        else:
            est, se = fit_linear_cluster(df, method, use_observed=observed)
        rows.append({
            'scenario': scenario,
            'method': method,
            'true': true,
            'estimate': est,
            'se': se,
            'covered': int((est - 1.96 * se) <= true <= (est + 1.96 * se)),
        })
    return rows


def one_table5_rep(rng: np.random.Generator, variant: str) -> List[dict]:
    cfg = DGPConfig(
        positivity_stress=variant == 'Positivity stress',
        outcome_compression=variant == 'Outcome compression',
        nonclassical_representation=variant == 'Nonclassical representation',
    )
    df = generate_panel(rng, cfg)
    true = float(df['true_total'].mean())
    rows = []
    for method in ['Design erasure', 'Admissible refinement', 'Oracle state']:
        est, se = fit_linear_cluster(df, method, use_observed=False)
        rows.append({
            'variant': variant,
            'method': method,
            'true': true,
            'estimate': est,
            'se': se,
            'covered': int((est - 1.96 * se) <= true <= (est + 1.96 * se)),
        })
    return rows


def one_table6_rep(rng: np.random.Generator, n: int = 840, k: int = 25) -> List[dict]:
    """Claim-status stress test under no true generated-covariate moderation."""
    A = rng.binomial(1, 0.5, size=n)
    U = rng.normal(size=(n, k))
    # Outcome has treatment main effect and covariate main effects but no treatment interactions.
    beta_u = rng.normal(0, 0.15, size=k)
    y = 0.5 * A + U @ beta_u + rng.normal(0, 1.0, size=n)

    def interaction_t(idx: np.ndarray, j: int) -> Tuple[float, float, float]:
        a = A[idx]
        u = U[idx, j]
        X = np.column_stack([np.ones(len(idx)), a, u, a * u])
        yy = y[idx]
        beta = np.linalg.lstsq(X, yy, rcond=None)[0]
        resid = yy - X @ beta
        sigma2 = float((resid @ resid) / max(len(idx) - X.shape[1], 1))
        vcov = sigma2 * np.linalg.inv(X.T @ X + 1e-8 * np.eye(X.shape[1]))
        est = float(beta[3])
        se = float(np.sqrt(max(vcov[3, 3], 1e-12)))
        return est, se, est / se

    all_idx = np.arange(n)
    stats = [interaction_t(all_idx, j) for j in range(k)]
    j_star = int(np.argmax(np.abs([t[2] for t in stats])))
    est, se, t = stats[j_star]
    same = {
        'procedure': 'Same data selection and inference',
        'estimate': est,
        'se': se,
        'covered': int((est - 1.96 * se) <= 0.0 <= (est + 1.96 * se)),
        'selected_abs_t': abs(t),
    }

    perm = rng.permutation(n)
    sel_idx = perm[: n // 2]
    est_idx = perm[n // 2 :]
    sel_stats = [interaction_t(sel_idx, j) for j in range(k)]
    j_split = int(np.argmax(np.abs([t[2] for t in sel_stats])))
    est2, se2, t2 = interaction_t(est_idx, j_split)
    split = {
        'procedure': 'Split selection and independent inference',
        'estimate': est2,
        'se': se2,
        'covered': int((est2 - 1.96 * se2) <= 0.0 <= (est2 + 1.96 * se2)),
        'selected_abs_t': abs(t2),
    }
    return [same, split]


def summarize_effects(df: pd.DataFrame, group_cols: List[str]) -> pd.DataFrame:
    rows = []
    for keys, g in df.groupby(group_cols, dropna=False):
        if not isinstance(keys, tuple):
            keys = (keys,)
        err = g['estimate'].to_numpy() - g['true'].to_numpy()
        cov = g['covered'].to_numpy(dtype=float)
        n = len(g)
        p_cov = float(cov.mean())
        row = {col: key for col, key in zip(group_cols, keys)}
        row.update({
            'true': float(g['true'].mean()),
            'estimate': float(g['estimate'].mean()),
            'bias': float(err.mean()),
            'bias_mcse': float(err.std(ddof=1) / math.sqrt(n)) if n > 1 else 0.0,
            'rmse': float(np.sqrt(np.mean(err ** 2))),
            'mean_se': float(g['se'].mean()),
            'coverage': p_cov,
            'coverage_mcse': float(math.sqrt(p_cov * (1.0 - p_cov) / n)) if n > 0 else float('nan'),
            'n_rep': int(n),
        })
        rows.append(row)
    return pd.DataFrame(rows)


def summarize_claim(df: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for procedure, g in df.groupby('procedure', dropna=False):
        est = g['estimate'].to_numpy(dtype=float)
        cov = g['covered'].to_numpy(dtype=float)
        n = len(g)
        p_cov = float(cov.mean())
        rows.append({
            'procedure': procedure,
            'mean_estimate': float(est.mean()),
            'mean_estimate_mcse': float(est.std(ddof=1) / math.sqrt(n)) if n > 1 else 0.0,
            'rmse': float(np.sqrt(np.mean(est ** 2))),
            'mean_se': float(g['se'].mean()),
            'coverage': p_cov,
            'coverage_mcse': float(math.sqrt(p_cov * (1.0 - p_cov) / n)) if n > 0 else float('nan'),
            'mean_selected_abs_t': float(g['selected_abs_t'].mean()),
            'n_rep': int(n),
        })
    return pd.DataFrame(rows)


def run_all(reps: int, out_dir: Path, master_seed: int) -> None:
    rng_master = np.random.default_rng(master_seed)

    t4_rows: List[dict] = []
    for r in range(reps):
        if r % 100 == 0:
            print(f'table4 rep {r}/{reps}', flush=True)
        seed = int(rng_master.integers(0, 2**32 - 1))
        rng = np.random.default_rng(seed)
        for scenario in ['Complete', 'Observed-state MAR']:
            for row in one_table4_rep(rng, scenario):
                row.update(rep=r, seed=seed)
                t4_rows.append(row)
    table4 = pd.DataFrame(t4_rows)
    table4.to_csv(out_dir / 'table4_replicates.csv', index=False)
    summarize_effects(table4, ['scenario', 'method']).to_csv(out_dir / 'table4_summary.csv', index=False)

    t5_rows: List[dict] = []
    for r in range(reps):
        if r % 100 == 0:
            print(f'table5 rep {r}/{reps}', flush=True)
        seed = int(rng_master.integers(0, 2**32 - 1))
        rng = np.random.default_rng(seed)
        for variant in ['Baseline', 'Positivity stress', 'Outcome compression', 'Nonclassical representation']:
            for row in one_table5_rep(rng, variant):
                row.update(rep=r, seed=seed)
                t5_rows.append(row)
    table5 = pd.DataFrame(t5_rows)
    table5.to_csv(out_dir / 'table5_replicates.csv', index=False)
    summarize_effects(table5, ['variant', 'method']).to_csv(out_dir / 'table5_summary.csv', index=False)

    t6_rows: List[dict] = []
    for r in range(reps):
        if r % 100 == 0:
            print(f'table6 rep {r}/{reps}', flush=True)
        seed = int(rng_master.integers(0, 2**32 - 1))
        rng = np.random.default_rng(seed)
        for row in one_table6_rep(rng):
            row.update(rep=r, seed=seed)
            t6_rows.append(row)
    table6 = pd.DataFrame(t6_rows)
    table6.to_csv(out_dir / 'table6_replicates.csv', index=False)
    summarize_claim(table6).to_csv(out_dir / 'table6_summary.csv', index=False)

    manifest = {
        'master_seed': master_seed,
        'n_replications': reps,
        'created_by_script': 'run_generated_covariate_simulations.py',
        'python_version': platform.python_version(),
        'platform': platform.platform(),
        'numpy_version': np.__version__,
        'pandas_version': pd.__version__,
        'outputs': {},
        'note': 'Artificial simulations only; no real patient data. Tables are generated by this script from the DGP specified in the script.',
    }
    for p in sorted(out_dir.glob('*')):
        if p.is_file() and p.name != 'manifest.json':
            manifest['outputs'][p.name] = {'sha256': sha256_file(p), 'bytes': p.stat().st_size}
    (out_dir / 'manifest.json').write_text(json.dumps(manifest, indent=2), encoding='utf-8')


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument('--reps', type=int, default=1000)
    parser.add_argument('--master-seed', type=int, default=20260609)
    parser.add_argument('--out-dir', type=Path, default=Path(__file__).resolve().parent / 'results')
    args = parser.parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    run_all(args.reps, args.out_dir, args.master_seed)


if __name__ == '__main__':
    main()


==> anc/run_remaining_parallel.py <==
from pathlib import Path
import sys, json, hashlib, platform, importlib.util
import numpy as np, pandas as pd
from multiprocessing import Pool, cpu_count

ROOT = Path(__file__).resolve().parent
SCRIPT = ROOT / 'run_generated_covariate_simulations.py'
RES = ROOT / 'results'
RES.mkdir(parents=True, exist_ok=True)

spec = importlib.util.spec_from_file_location('sim_module', SCRIPT)
sim = importlib.util.module_from_spec(spec)
sys.modules['sim_module'] = sim
spec.loader.exec_module(sim)

REPS = 1000
MASTER = 20260609
rng_master = np.random.default_rng(MASTER)
seeds4 = [int(rng_master.integers(0, 2**32 - 1)) for _ in range(REPS)]
seeds5 = [int(rng_master.integers(0, 2**32 - 1)) for _ in range(REPS)]
seeds6 = [int(rng_master.integers(0, 2**32 - 1)) for _ in range(REPS)]
variants = ['Baseline', 'Positivity stress', 'Outcome compression', 'Nonclassical representation']

def one5(args):
    r, seed = args
    rng = np.random.default_rng(seed)
    rows = []
    for variant in variants:
        for row in sim.one_table5_rep(rng, variant):
            row.update(rep=r, seed=seed)
            rows.append(row)
    return rows

def one6(args):
    r, seed = args
    rng = np.random.default_rng(seed)
    rows = []
    for row in sim.one_table6_rep(rng):
        row.update(rep=r, seed=seed)
        rows.append(row)
    return rows

if __name__ == '__main__':
    nproc = min(max(cpu_count() - 1, 1), 8)
    print(f'Running table5 and table6 in parallel with nproc={nproc}', flush=True)
    rows = []
    with Pool(nproc) as pool:
        for i, rr in enumerate(pool.imap(one5, list(enumerate(seeds5)), chunksize=10)):
            if i % 100 == 0:
                print(f'table5 parallel rep {i}/{REPS}', flush=True)
            rows.extend(rr)
    t5 = pd.DataFrame(rows)
    t5.to_csv(RES / 'table5_replicates.csv', index=False)
    sim.summarize_effects(t5, ['variant', 'method']).to_csv(RES / 'table5_summary.csv', index=False)

    rows = []
    with Pool(nproc) as pool:
        for i, rr in enumerate(pool.imap(one6, list(enumerate(seeds6)), chunksize=20)):
            if i % 100 == 0:
                print(f'table6 parallel rep {i}/{REPS}', flush=True)
            rows.extend(rr)
    t6 = pd.DataFrame(rows)
    t6.to_csv(RES / 'table6_replicates.csv', index=False)
    sim.summarize_claim(t6).to_csv(RES / 'table6_summary.csv', index=False)
    print('DONE', flush=True)


==> anc/verify_full_rerun.py <==
#!/usr/bin/env python3
from __future__ import annotations
from pathlib import Path
import argparse
import hashlib
import json
import shutil
import subprocess
import sys
import tempfile

ROOT = Path(__file__).resolve().parent
SCRIPT = ROOT / 'run_generated_covariate_simulations.py'
MANIFEST = ROOT / 'manifest.json'
RESULT_FILES = [
    'results/table4_replicates.csv', 'results/table4_summary.csv',
    'results/table5_replicates.csv', 'results/table5_summary.csv',
    'results/table6_replicates.csv', 'results/table6_summary.csv',
]

def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open('rb') as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()

def expected_hashes():
    m = json.loads(MANIFEST.read_text())
    return {item['file']: item['sha256'] for item in m['outputs']}

def main():
    ap = argparse.ArgumentParser(description='Optional re-run verification for the artificial simulations.')
    ap.add_argument('--full', action='store_true', help='Run the full 1000-replication verification and compare hashes.')
    ap.add_argument('--reps', type=int, default=None, help='Override replication count. Defaults to 20 for smoke test or 1000 with --full.')
    ap.add_argument('--master-seed', type=int, default=20260609)
    args = ap.parse_args()
    reps = args.reps if args.reps is not None else (1000 if args.full else 20)
    with tempfile.TemporaryDirectory(prefix='generated_covariates_rerun_') as td:
        out = Path(td) / 'results'
        cmd = [sys.executable, str(SCRIPT), '--reps', str(reps), '--master-seed', str(args.master_seed), '--out-dir', str(out)]
        print('Running:', ' '.join(cmd), flush=True)
        subprocess.run(cmd, check=True)
        if args.full and reps == 1000 and args.master_seed == 20260609:
            h = expected_hashes()
            for rel in RESULT_FILES:
                actual = sha256_file(out / Path(rel).name)
                expected = h[rel]
                if actual != expected:
                    raise SystemExit(f'Hash mismatch after full rerun for {rel}: {actual} != {expected}')
            print('Full rerun hashes match the included replicate and summary CSV files.')
        else:
            for name in ['table4_replicates.csv','table4_summary.csv','table5_replicates.csv','table5_summary.csv','table6_replicates.csv','table6_summary.csv']:
                if not (out / name).exists():
                    raise SystemExit(f'Smoke test did not create {name}')
            print('Smoke test completed and produced all expected output files.')

if __name__ == '__main__':
    main()


==> anc/verify_results.py <==
#!/usr/bin/env python3
from __future__ import annotations
from pathlib import Path
import hashlib
import json
import math
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent
RES = ROOT / 'results'
MANIFEST = ROOT / 'manifest.json'

def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open('rb') as f:
        for chunk in iter(lambda: f.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()

def summarize_effects(df: pd.DataFrame, by):
    rows = []
    for keys, g in df.groupby(by, dropna=False):
        if not isinstance(keys, tuple):
            keys = (keys,)
        err = g['estimate'].to_numpy() - g['true'].to_numpy()
        cov = g['covered'].to_numpy(dtype=float)
        n = len(g)
        p_cov = float(cov.mean())
        row = {col: key for col, key in zip(by, keys)}
        row.update({
            'true': float(g['true'].mean()),
            'estimate': float(g['estimate'].mean()),
            'bias': float(err.mean()),
            'bias_mcse': float(err.std(ddof=1) / math.sqrt(n)) if n > 1 else 0.0,
            'rmse': float(np.sqrt(np.mean(err ** 2))),
            'mean_se': float(g['se'].mean()),
            'coverage': p_cov,
            'coverage_mcse': float(math.sqrt(p_cov * (1.0 - p_cov) / n)) if n > 0 else float('nan'),
            'n_rep': int(n),
        })
        rows.append(row)
    return pd.DataFrame(rows)

def summarize_claim(df: pd.DataFrame):
    rows = []
    for procedure, g in df.groupby(['procedure'], dropna=False):
        if isinstance(procedure, tuple):
            procedure = procedure[0]
        est = g['estimate'].to_numpy(dtype=float)
        cov = g['covered'].to_numpy(dtype=float)
        n = len(g)
        p_cov = float(cov.mean())
        rows.append({
            'procedure': procedure,
            'mean_estimate': float(est.mean()),
            'mean_estimate_mcse': float(est.std(ddof=1) / math.sqrt(n)) if n > 1 else 0.0,
            'rmse': float(np.sqrt(np.mean(est ** 2))),
            'mean_se': float(g['se'].mean()),
            'coverage': p_cov,
            'coverage_mcse': float(math.sqrt(p_cov * (1.0 - p_cov) / n)) if n > 0 else float('nan'),
            'mean_selected_abs_t': float(g['selected_abs_t'].mean()),
            'n_rep': int(n),
        })
    return pd.DataFrame(rows)

def assert_close(a: pd.DataFrame, b: pd.DataFrame, name: str):
    if list(a.columns) != list(b.columns):
        raise SystemExit(f'{name}: column mismatch {list(a.columns)} vs {list(b.columns)}')
    keys = [c for c in a.columns if a[c].dtype == object]
    if keys:
        a = a.sort_values(keys).reset_index(drop=True)
        b = b.sort_values(keys).reset_index(drop=True)
    else:
        a = a.reset_index(drop=True); b = b.reset_index(drop=True)
    for col in a.columns:
        if a[col].dtype == object:
            if not (a[col].astype(str).values == b[col].astype(str).values).all():
                raise SystemExit(f'{name}: text mismatch in {col}')
        else:
            if not np.allclose(a[col].values, b[col].values, rtol=1e-12, atol=1e-12):
                raise SystemExit(f'{name}: numeric mismatch in {col}')
    print(f'{name}: summary OK')

def check_manifest_hashes():
    manifest = json.loads(MANIFEST.read_text())
    for item in manifest['outputs']:
        path = ROOT / item['file']
        if not path.exists():
            raise SystemExit(f'manifest: missing file {item["file"]}')
        actual = sha256_file(path)
        if actual != item['sha256']:
            raise SystemExit(f'manifest: hash mismatch for {item["file"]}: {actual} != {item["sha256"]}')
    print('manifest: file hashes OK')

assert_close(summarize_effects(pd.read_csv(RES/'table4_replicates.csv'), ['scenario','method']), pd.read_csv(RES/'table4_summary.csv'), 'table4')
assert_close(summarize_effects(pd.read_csv(RES/'table5_replicates.csv'), ['variant','method']), pd.read_csv(RES/'table5_summary.csv'), 'table5')
assert_close(summarize_claim(pd.read_csv(RES/'table6_replicates.csv')), pd.read_csv(RES/'table6_summary.csv'), 'table6')
check_manifest_hashes()
print('All summaries reproduce from replicate-level CSV files and all manifest hashes match.')

